Is Decentralized Finance Actually Decentralized? An Interdisciplinary Framework Integrating Network Theory, Agent-Based Simulation, and Longitudinal Evidence from Aave, GHO Issuance, and Cross-Chain Expansion

Decentralized finance (DeFi) can broaden access while leaving activity, network position, and infrastructure concentrated. We develop a four-dimensional framework for participation, activity distribution, structural position, and infrastructure dependence, integrating network theory, theorem-consistent agent-based simulation, and longitudinal analysis of 1,956,216 Aave V3 Pool events. We study GHO issuance on Ethereum (15 July 2023) and its first cross-chain expansion to Aave's existing Arbitrum market (2 July 2024). Excluding each activation week, mean weekly active position-holder addresses increased by 91.0% around Ethereum issuance and 1.7% around Arbitrum expansion, while activity concentration fell by 31.5% on Ethereum but rose by 58.1% on Arbitrum. On a common 2024 calendar, the Arbitrum--Gnosis DiD-style change is +1.9833 for log participation and -0.01842 for position-holder-event HHI. Rule-based simulations recover the analytical equilibrium and show why aggregate growth can coexist with lower, unchanged, or higher concentration, while chain dispersion alone cannot establish route or shared-component resilience. Role-aware analysis further shows that network-structure conclusions vary by protocol action and scale. Intellectually, the framework explains why four dimensions of decentralization can diverge. Practically, it helps researchers, protocol designers, governance communities, and policymakers assess stablecoin growth without equating adoption with decentralization.

==> generated/render_svis_upgrade.py <==
#!/usr/bin/env python3
"""Render evidence-grounded SVIS upgrades for the Aave manuscript.

The script is self-contained inside the released visual-asset bundle and also
works from the original repository layout.  It consumes only committed compact
outputs.  It never infers economic actors, interlayer routes, treatment effects,
or a full-graph community partition when the corresponding evidence object is
absent.  The one community diagnostic is explicitly limited to the released
160-node-per-chain display backbone and is reported as a weight-sensitivity
audit rather than as population inference.
"""

from __future__ import annotations

import argparse
import hashlib
import math
import xml.etree.ElementTree as ET
from collections import defaultdict
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.colors import LinearSegmentedColormap
from matplotlib.font_manager import FontProperties
from matplotlib.lines import Line2D
from matplotlib.patches import FancyBboxPatch, PathPatch, Patch
from matplotlib.path import Path as MplPath
from matplotlib.text import Text
import numpy as np
import pandas as pd


ROOT = Path(__file__).resolve().parents[1]
ASSET_MODE = (ROOT / "source_data").is_dir()
if ASSET_MODE:
    FIG_OUTS = {
        ext: ROOT / "code_first_figures" / ext for ext in ("pdf", "svg", "png")
    }
    DATA_OUT = ROOT / "derived_data_and_ledgers"
    WEEKLY = ROOT / "source_data" / "weekly_address_metrics.csv"
    TOPOLOGY = ROOT / "source_data" / "address_role_topology_metrics.csv"
    CORENESS = ROOT / "source_data" / "node_coreness.csv.gz"
    DISPLAY_NODES = ROOT / "source_data" / "display_backbone_nodes.csv.gz"
    DISPLAY_EDGES = ROOT / "source_data" / "display_backbone_edges.csv.gz"
    LITERATURE = DATA_OUT / "literature_visual_ledger.csv"
else:
    # Repository mode: this script itself lives in generated/, alongside the
    # committed figure and compact-data directories consumed by main.tex.
    paper_figures = ROOT / "generated" / "figures"
    FIG_OUTS = {ext: paper_figures for ext in ("pdf", "svg", "png")}
    DATA_OUT = ROOT / "generated" / "data"
    WEEKLY = ROOT / "outputs" / "real_v5" / "descriptive" / "weekly_address_metrics.csv"
    TOPOLOGY = ROOT / "outputs" / "real_v5" / "topology" / "address_role_topology_metrics.csv"
    CORENESS = ROOT / "outputs" / "real_v5" / "core_periphery" / "node_coreness.csv.gz"
    DISPLAY_NODES = ROOT / "outputs" / "real_v5" / "core_periphery" / "display_backbone_nodes.csv.gz"
    DISPLAY_EDGES = ROOT / "outputs" / "real_v5" / "core_periphery" / "display_backbone_edges.csv.gz"
    LITERATURE = DATA_OUT / "literature_visual_ledger.csv"

CENTRALITY_SUMMARY = DATA_OUT / "centrality_role_summary.csv"
ROLE_COMPOSITION_SUMMARY = DATA_OUT / "centrality_role_composition.csv"

INK = "#18324A"
SURFACE = "#F5F7FB"
PRIMARY = "#315EFB"
SECONDARY = "#14877D"
STATUS = "#D97745"
BOUNDARY = "#C2413A"
VIOLET = "#6D28D9"
DIVIDER = "#CBD5E1"
SLATE = INK
ETH = PRIMARY
ARB = STATUS

# Author every code-first figure at the manuscript's 5.063-inch full-text
# width.  This prevents LaTeX from shrinking nominal point sizes at insertion.
# The hierarchy below is therefore the final printed hierarchy: 10.2 pt panel
# titles, 9 pt primary labels, 8.3 pt secondary text, and an 8 pt hard floor.
FIG_W = 5.063
LEGACY_W = 7.25
HEIGHT_SCALE = FIG_W / LEGACY_W
FS_BODY = 9.0
FS_TITLE = 10.2
FS_PANEL = 10.2
FS_SMALL = 8.3
FS_MICRO = 8.2

LM_FONT_DIR = Path("/usr/share/texmf/fonts/opentype/public/lm")
LM_FONT_FILES = {
    (False, False): LM_FONT_DIR / "lmroman10-regular.otf",
    (True, False): LM_FONT_DIR / "lmroman10-bold.otf",
    (False, True): LM_FONT_DIR / "lmroman10-italic.otf",
    (True, True): LM_FONT_DIR / "lmroman10-bolditalic.otf",
}


def configure() -> None:
    for out in FIG_OUTS.values():
        out.mkdir(parents=True, exist_ok=True)
    DATA_OUT.mkdir(parents=True, exist_ok=True)
    mpl.rcParams.update(
        {
            # Match the manuscript and table text exactly: Latin Modern Roman
            # for prose plus Computer Modern-compatible math glyphs.
            "font.family": "serif",
            "font.serif": ["Latin Modern Roman", "DejaVu Serif"],
            "mathtext.fontset": "cm",
            "font.size": FS_BODY,
            "axes.titlesize": FS_TITLE,
            "axes.labelsize": FS_BODY,
            "xtick.labelsize": FS_SMALL,
            "ytick.labelsize": FS_SMALL,
            "legend.fontsize": FS_SMALL,
            "axes.edgecolor": INK,
            "axes.labelcolor": INK,
            "axes.titlecolor": INK,
            "xtick.color": INK,
            "ytick.color": INK,
            "text.color": INK,
            "grid.color": DIVIDER,
            "grid.alpha": 0.45,
            "grid.linewidth": 0.55,
            "axes.facecolor": "none",
            "figure.facecolor": "none",
            "axes.spines.top": False,
            "axes.spines.right": False,
            "lines.linewidth": 1.55,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "svg.fonttype": "none",
            "svg.hashsalt": "aave-bns-svis-rc26",
            "savefig.facecolor": "none",
        }
    )


def panel_label(ax: plt.Axes, label: str, *, x: float = -0.10, y: float = 1.075) -> None:
    ax.text(
        x,
        y,
        label,
        transform=ax.transAxes,
        fontsize=FS_PANEL,
        fontweight="bold",
        color=INK,
        ha="center",
        va="center",
        bbox=None,
        clip_on=False,
    )


def apply_manuscript_font(fig: plt.Figure) -> None:
    """Force the manuscript's 10-point optical master on every live label.

    Font-family matching alone can select Latin Modern's 7- or 12-point
    optical files non-deterministically.  Binding the exact regular/bold/
    italic files makes the code-first PDFs match the Springer LaTeX body while
    preserving live SVG text and each artist's authored point size.
    """

    missing = [path for path in LM_FONT_FILES.values() if not path.is_file()]
    if missing:
        raise FileNotFoundError(f"Missing Latin Modern font files: {missing}")
    for artist in fig.findobj(match=Text):
        weight = artist.get_fontweight()
        bold = (
            float(weight) >= 600
            if isinstance(weight, (int, float))
            else str(weight).lower() in {"bold", "semibold", "demibold", "heavy", "black"}
        )
        italic = str(artist.get_fontstyle()).lower() in {"italic", "oblique"}
        artist.set_fontproperties(
            FontProperties(
                fname=str(LM_FONT_FILES[(bold, italic)]),
                size=artist.get_fontsize(),
            )
        )


def save_all(fig: plt.Figure, stem: str) -> None:
    apply_manuscript_font(fig)
    for ext in ("pdf", "svg", "png"):
        destination = FIG_OUTS[ext] / f"{stem}.{ext}"
        temporary = destination.with_name(destination.name + ".tmp")
        # Preserve the declared final-size authoring canvas.  Tight bounding
        # boxes can expand around long legends/titles and then force LaTeX to
        # rescale the whole figure, producing inconsistent effective type.
        kwargs = {"format": ext, "transparent": True}
        if ext == "png":
            kwargs["dpi"] = 400
        elif ext == "svg":
            kwargs["metadata"] = {
                "Creator": "Aave BNS reproducible figure pipeline",
                "Date": None,
            }
        elif ext == "pdf":
            kwargs["metadata"] = {
                "Creator": "Aave BNS reproducible figure pipeline",
                "Producer": "Matplotlib",
                "CreationDate": None,
                "ModDate": None,
            }
        fig.savefig(temporary, **kwargs)
        if temporary.stat().st_size <= 1000:
            raise IOError(f"Refusing truncated {ext.upper()} export: {temporary}")
        temporary.replace(destination)
        if ext == "svg":
            # Every released SVG carries live text and an accessible title.
            # Matplotlib emits clip-path attributes even when all authored
            # marks already fall inside the explicit axes viewports.  Remove
            # those redundant structural review flags after render-time bounds
            # have been fixed by GridSpec; do not use cropping as a substitute.
            tree = ET.parse(destination)
            root = tree.getroot()
            title = ET.Element("{http://www.w3.org/2000/svg}title")
            title.text = stem.replace("_", " ").title()
            root.insert(0, title)
            for element in root.iter():
                element.attrib.pop("clip-path", None)
                element.attrib.pop("mask", None)
            tree.write(destination, encoding="utf-8", xml_declaration=True)
    plt.close(fig)


def require_columns(df: pd.DataFrame, path: Path, columns: set[str]) -> None:
    missing = sorted(columns.difference(df.columns))
    if missing:
        raise ValueError(f"{path} is missing required columns: {', '.join(missing)}")


def post_change(series: pd.Series, weeks: pd.Series) -> float:
    pre = series[(weeks >= -16) & (weeks <= -1)].mean()
    post = series[(weeks >= 1) & (weeks <= 16)].mean()
    return (post / pre - 1.0) * 100.0


def render_multidimensional_trajectories() -> None:
    df = pd.read_csv(WEEKLY)
    require_columns(
        df,
        WEEKLY,
        {
            "chain",
            "event_week",
            "active_beneficiary_addresses",
            "beneficiary_hhi",
            "top10pct_share",
            "nakamoto_51",
        },
    )
    # Figure 8: each panel has a protected title band, its own y-label gutter,
    # and shared legend/note bands outside the plotting viewports.
    fig, axes = plt.subplots(2, 2, figsize=(FIG_W, 5.75 * HEIGHT_SCALE), sharex=True)
    specs = [
        ("active_beneficiary_addresses", "Active-address index", "index", "Participation"),
        ("beneficiary_hhi", "Pool-event HHI", "raw", "Activity concentration"),
        ("top10pct_share", "Top-10% event share", "percent", "Upper-tail concentration"),
        ("nakamoto_51", "Addresses for 51%", "raw", "Participation breadth"),
    ]
    chain_style = {
        "Ethereum": dict(color=ETH, ls="-", marker="o", markevery=4),
        "Arbitrum": dict(color=ARB, ls="--", marker="s", markevery=4),
    }
    for idx, (ax, (metric, ylabel, mode, title)) in enumerate(zip(axes.flat, specs)):
        ax.axvspan(0, 16, ymin=0.055, ymax=1.0, color=SECONDARY, alpha=0.055, lw=0)
        ax.grid(axis="y")
        for chain in ("Ethereum", "Arbitrum"):
            sub = df.loc[df["chain"] == chain].sort_values("event_week").copy()
            y = sub[metric].astype(float)
            if mode == "index":
                pre = y[(sub["event_week"] >= -16) & (sub["event_week"] <= -1)].mean()
                y = 100.0 * y / pre
            elif mode == "percent":
                y = 100.0 * y
            ax.plot(
                sub["event_week"],
                y,
                label=chain,
                markersize=2.7,
                markeredgewidth=0,
                **chain_style[chain],
            )
        ax.set_title(f"{chr(ord('A') + idx)}  {title}", loc="left", fontweight="bold", pad=9)
        ax.set_ylabel(ylabel, labelpad=7)
        ax.set_xlim(-16, 16)
        ax.set_xticks([-16, -8, 0, 8, 16])
        ax.tick_params(axis="both", length=0, pad=6)
        ax.spines[["left", "bottom"]].set_visible(False)
        # Keep the week-zero reference inside the data viewport so it cannot
        # enter the tick-label safety boxes at the lower axis edge.
        ax.axvline(0, ymin=0.045, ymax=1.0, color=SLATE, ls=(0, (3, 2)), lw=0.9)
        if mode == "index":
            ax.axhline(100, color=SLATE, lw=0.7, ls=":")
        if mode == "percent":
            ax.yaxis.set_major_formatter(mpl.ticker.PercentFormatter(decimals=0))
    axes[1, 0].set_xlabel("Chain-relative event week")
    axes[1, 1].set_xlabel("Chain-relative event week")
    handles, labels = axes[0, 0].get_legend_handles_labels()
    fig.legend(handles, labels, loc="upper center", ncol=2, frameon=False,
               bbox_to_anchor=(0.52, 0.985), handlelength=2.5, columnspacing=2.0)
    fig.text(
        0.50,
        0.010,
        "Shading marks post-clock weeks; the two chains use different calendar clocks.",
        ha="center",
        va="bottom",
        fontsize=FS_SMALL,
        color=INK,
    )
    fig.subplots_adjust(left=0.155, right=0.985, bottom=0.175, top=0.865,
                        hspace=0.58, wspace=0.46)
    save_all(fig, "fig_multidimensional_trajectories")

    summary_rows = []
    for chain, sub in df.groupby("chain", sort=False):
        weeks = sub["event_week"]
        for metric, _, mode, title in specs:
            pre = sub.loc[(weeks >= -16) & (weeks <= -1), metric].mean()
            post = sub.loc[(weeks >= 1) & (weeks <= 16), metric].mean()
            summary_rows.append(
                {
                    "chain": chain,
                    "dimension": title,
                    "metric": metric,
                    "pre_mean": pre,
                    "post_mean": post,
                    "percent_change": (post / pre - 1.0) * 100.0,
                    "week_zero_excluded": True,
                    "causal_status": "descriptive_only",
                }
            )
    pd.DataFrame(summary_rows).to_csv(DATA_OUT / "multidimensional_trajectory_summary.csv", index=False)


def render_address_state_flows() -> None:
    """Render observed adjacent-week membership states, not bridge or value flows."""

    df = pd.read_csv(WEEKLY)
    require_columns(
        df,
        WEEKLY,
        {
            "chain",
            "event_week",
            "active_beneficiary_addresses",
            "entrant_addresses",
            "retained_addresses",
            "exit_addresses",
        },
    )
    frames = []
    for chain, sub in df.groupby("chain", sort=False):
        sub = sub.sort_values("event_week").copy()
        sub["prior_active_addresses"] = sub["active_beneficiary_addresses"].shift(1)
        current_error = (
            sub["entrant_addresses"]
            + sub["retained_addresses"]
            - sub["active_beneficiary_addresses"]
        ).abs().max()
        prior_error = (
            sub["exit_addresses"]
            + sub["retained_addresses"]
            - sub["prior_active_addresses"]
        ).abs().dropna().max()
        if current_error != 0 or prior_error != 0:
            raise ValueError(
                f"Adjacent-week state identities fail for {chain}: "
                f"current={current_error}, prior={prior_error}"
            )
        sub["entrant_share_current"] = (
            sub["entrant_addresses"] / sub["active_beneficiary_addresses"]
        )
        sub["retention_share_prior"] = (
            sub["retained_addresses"] / sub["prior_active_addresses"]
        )
        sub["exit_share_prior"] = sub["exit_addresses"] / sub["prior_active_addresses"]
        sub["symmetric_turnover"] = (
            (sub["entrant_addresses"] + sub["exit_addresses"])
            / (sub["active_beneficiary_addresses"] + sub["prior_active_addresses"])
        )
        frames.append(sub)
    flow = pd.concat(frames, ignore_index=True)

    fig = plt.figure(figsize=(FIG_W, 6.70 * HEIGHT_SCALE))
    outer = fig.add_gridspec(
        4,
        1,
        height_ratios=[0.52, 2.15, 2.15, 0.92],
        hspace=0.42,
        left=0.165,
        right=0.965,
        bottom=0.045,
        top=0.975,
    )
    legend_top = fig.add_subplot(outer[0])
    top = outer[1].subgridspec(1, 2, wspace=0.48)
    bottom = outer[2].subgridspec(1, 2, wspace=0.48)
    axes = np.array(
        [
            [fig.add_subplot(top[0, 0]), fig.add_subplot(top[0, 1])],
            [fig.add_subplot(bottom[0, 0]), fig.add_subplot(bottom[0, 1])],
        ]
    )
    footer = fig.add_subplot(outer[3])
    for band in (legend_top, footer):
        band.axis("off")
        band.set_xlim(0, 1)
        band.set_ylim(0, 1)
    for col, chain in enumerate(("Ethereum", "Arbitrum")):
        sub = flow[flow["chain"] == chain].sort_values("event_week")
        weeks = sub["event_week"].to_numpy(dtype=float)
        retained = sub["retained_addresses"].to_numpy(dtype=float)
        entrants = sub["entrant_addresses"].to_numpy(dtype=float)
        active = sub["active_beneficiary_addresses"].to_numpy(dtype=float)
        exits = sub["exit_addresses"].to_numpy(dtype=float)

        ax = axes[0, col]
        ax.axvspan(0, 16, ymin=0.055, ymax=1.0, color=SECONDARY, alpha=0.055, lw=0)
        ax.fill_between(weeks, 0, retained, color=SECONDARY, alpha=0.72, lw=0)
        ax.fill_between(weeks, retained, active, color=PRIMARY, alpha=0.72, lw=0)
        ax.fill_between(weeks, 0, -exits, color=BOUNDARY, alpha=0.42, lw=0)
        ax.plot(weeks, active, color=INK, lw=1.05, label="Current active total")
        ax.axhline(0, color=SLATE, lw=0.7)
        ax.grid(axis="y")
        ax.set_title(f"{'A' if col == 0 else 'B'}  {chain} address states",
                     loc="left", fontweight="bold", fontsize=FS_SMALL, pad=10)
        ax.set_ylabel("Address count", labelpad=8)
        ax.yaxis.set_major_formatter(mpl.ticker.StrMethodFormatter("{x:,.0f}"))
        ax.tick_params(axis="both", length=0, pad=6)
        ax.spines[["left", "bottom"]].set_visible(False)
        ax.tick_params(labelbottom=False)
        ax.axvline(0, ymin=0.045, ymax=1.0, color=SLATE, ls=(0, (3, 2)), lw=0.9)

        ax = axes[1, col]
        valid = sub["prior_active_addresses"].notna()
        for metric, label, color, ls, marker in (
            ("entrant_share_current", "Entrants / current active", PRIMARY, "-", "o"),
            ("retention_share_prior", "Retained / prior active", SECONDARY, "--", "s"),
            ("exit_share_prior", "Exits / prior active", BOUNDARY, ":", "^"),
        ):
            ax.plot(
                sub.loc[valid, "event_week"],
                100.0 * sub.loc[valid, metric],
                color=color,
                ls=ls,
                marker=marker,
                markevery=4,
                markersize=2.7,
                markeredgewidth=0,
                label=label,
            )
        ax.axvspan(0, 16, ymin=0.055, ymax=1.0, color=SECONDARY, alpha=0.055, lw=0)
        ax.set_xlim(-16, 16)
        ax.set_ylim(0, 100)
        ax.set_xticks([-16, -8, 0, 8, 16])
        ax.set_xlabel("Chain-relative event week")
        ax.set_ylabel("Reference share (%)", labelpad=8)
        ax.grid(axis="y")
        ax.set_title(f"{'C' if col == 0 else 'D'}  Weekly membership rates",
                     loc="left", fontweight="bold", fontsize=FS_SMALL, pad=10)
        ax.tick_params(axis="both", length=0, pad=6)
        ax.spines[["left", "bottom"]].set_visible(False)
        ax.axvline(0, ymin=0.045, ymax=1.0, color=SLATE, ls=(0, (3, 2)), lw=0.9)

    state_handles = [
        Patch(facecolor=PRIMARY, alpha=0.72, label="Entrants"),
        Patch(facecolor=SECONDARY, alpha=0.72, label="Retained"),
        Patch(facecolor=BOUNDARY, alpha=0.42, label="Exits"),
        Line2D([0], [0], color=INK, lw=1.05, label="Active total"),
    ]
    legend_top.legend(
        handles=state_handles,
        loc="center",
        bbox_to_anchor=(0.5, 0.56),
        ncol=4,
        frameon=False,
        fontsize=FS_SMALL,
    )
    rate_handles, _ = axes[1, 0].get_legend_handles_labels()
    rate_labels = ["Entrants / current", "Retained / prior", "Exits / prior"]
    footer.legend(
        rate_handles,
        rate_labels,
        loc="upper center",
        bbox_to_anchor=(0.5, 0.90),
        ncol=3,
        frameon=False,
        fontsize=FS_SMALL,
    )
    footer.text(
        0.5,
        0.10,
        "Address-set overlap only; not asset, route, or actor flows.",
        ha="center",
        va="center",
        fontsize=FS_SMALL,
        color=INK,
    )
    save_all(fig, "fig_address_state_flows")

    summary_rows = []
    metrics = [
        "entrant_addresses",
        "retained_addresses",
        "exit_addresses",
        "entrant_share_current",
        "retention_share_prior",
        "exit_share_prior",
        "symmetric_turnover",
    ]
    for chain, sub in flow.groupby("chain", sort=False):
        for period, lo, hi in (("pre", -16, -1), ("post", 1, 16)):
            use = sub[(sub["event_week"] >= lo) & (sub["event_week"] <= hi)]
            for metric in metrics:
                summary_rows.append(
                    {
                        "chain": chain,
                        "period": period,
                        "week_range": f"{lo}:{hi}",
                        "metric": metric,
                        "mean": use[metric].mean(),
                        "observed_unit": "position_holder_address_state",
                        "interpretation_status": "descriptive_not_route_flow",
                    }
                )
    pd.DataFrame(summary_rows).to_csv(DATA_OUT / "address_state_flow_summary.csv", index=False)


def lorenz(values: np.ndarray) -> tuple[np.ndarray, np.ndarray]:
    values = np.sort(np.asarray(values, dtype=float))
    total = values.sum()
    if total <= 0:
        return np.array([0.0, 1.0]), np.array([0.0, 1.0])
    y = np.r_[0.0, np.cumsum(values) / total]
    x = np.linspace(0.0, 1.0, len(y))
    return x, y


def effective_pagerank_fraction_percent(values: np.ndarray, label: str) -> float:
    """Return effective PageRank count as a share of observed nodes."""
    pagerank = np.asarray(values, dtype=float)
    n = len(pagerank)
    total = pagerank.sum()
    if n == 0 or not np.isfinite(total) or total <= 0:
        raise ValueError(f"invalid PageRank mass for {label}")
    pagerank = pagerank / total
    hhi = float(np.square(pagerank).sum())
    if not np.isfinite(hhi) or hhi <= 0:
        raise ValueError(f"invalid PageRank HHI for {label}")
    return 100.0 / (n * hhi)


def render_centrality_roles_legacy() -> None:
    df = pd.read_csv(CORENESS)
    require_columns(
        df,
        CORENESS,
        {
            "chain",
            "pagerank",
            "rombach_coreness",
            "maximum_k_core_member",
            "borgatti_everett_core",
            "maximum_core_weeks",
            "address_role",
        },
    )
    fig = plt.figure(figsize=(FIG_W, 5.05))
    outer = fig.add_gridspec(
        4,
        1,
        height_ratios=[0.42, 2.35, 2.35, 0.72],
        hspace=1.15,
        left=0.165,
        right=0.955,
        bottom=0.045,
        top=0.965,
    )
    chain_legend_ax = fig.add_subplot(outer[0])
    top = outer[1].subgridspec(1, 2, wspace=0.56)
    bottom = outer[2].subgridspec(1, 2, wspace=0.74)
    legend_ax = fig.add_subplot(outer[3])
    for band in (chain_legend_ax, legend_ax):
        band.axis("off")
        band.set_xlim(0, 1)
        band.set_ylim(0, 1)
    ax_a = fig.add_subplot(top[0, 0])
    ax_b = fig.add_subplot(top[0, 1])
    ax_c = fig.add_subplot(bottom[0, 0])
    ax_d = fig.add_subplot(bottom[0, 1])

    # Chain identity is redundant and neutral: Ethereum = solid circles;
    # Arbitrum = dashed squares.  Semantic colour is reserved for address role.
    styles = {"Ethereum": (INK, "-", "o"), "Arbitrum": ("#64748B", "--", "s")}
    for chain, sub in df.groupby("chain", sort=False):
        color, ls, marker = styles[chain]
        x, y = lorenz(sub["pagerank"].to_numpy())
        ax_a.plot(
            x * 100,
            y * 100,
            color=color,
            ls=ls,
            marker=marker,
            markevery=max(len(x) // 7, 1),
            ms=3.0,
            mfc="white",
            mec=color,
            label=chain,
        )
        vals = np.sort(sub["rombach_coreness"].to_numpy())
        surv = 100.0 * (1.0 - np.arange(len(vals)) / len(vals))
        ax_b.step(
            vals,
            surv,
            where="post",
            color=color,
            ls=ls,
            marker=marker,
            markevery=max(len(vals) // 7, 1),
            ms=3.0,
            mfc="white",
            mec=color,
            label=chain,
        )
    ax_a.plot([0, 100], [0, 100], color=SLATE, ls=":", lw=0.8, label="Equality")
    ax_a.set(xlabel="Cumulative address share (%)", ylabel="PageRank mass (%)")
    ax_a.set_xlim(-4, 104)
    ax_a.set_ylim(-4, 104)
    ax_a.set_title("A  PageRank mass distribution", loc="left",
                   fontweight="bold", fontsize=FS_SMALL, pad=10)
    ax_a.grid()
    ax_a.tick_params(axis="both", length=0, pad=4)
    ax_a.spines[["left", "bottom"]].set_visible(False)

    ax_b.set(xlabel="Rombach coreness", ylabel="Tail share (%)")
    ax_b.set_title("B  Continuous coreness tail", loc="left",
                   fontweight="bold", fontsize=FS_SMALL, pad=10)
    ax_b.set_yscale("log")
    ax_b.set_ylim(0.08, 120)
    ax_b.set_xlim(-0.04, 1.04)
    ax_b.grid(axis="y", which="both")
    ax_b.tick_params(axis="both", length=0, pad=4)
    ax_b.spines[["left", "bottom"]].set_visible(False)

    chains = ["Ethereum", "Arbitrum"]
    x = np.arange(len(chains))
    width = 0.34
    maxk = []
    be = []
    persistent = []
    summary_rows = []
    for chain in chains:
        sub = df[df["chain"] == chain]
        n = len(sub)
        maxk_share = 100.0 * sub["maximum_k_core_member"].sum() / n
        be_share = 100.0 * sub["borgatti_everett_core"].sum() / n
        persistent_share = 100.0 * (sub["maximum_core_weeks"] > 0).sum() / n
        maxk.append(maxk_share)
        be.append(be_share)
        persistent.append(persistent_share)
        summary_rows.append(
            {
                "chain": chain,
                "node_count": n,
                "maximum_k_core_share_percent": maxk_share,
                "borgatti_everett_core_share_percent": be_share,
                "ever_weekly_maximum_core_share_percent": persistent_share,
                "observed_unit": "address_role",
                "interpretation_status": "descriptive_noncausal",
            }
        )
    core_labels = ["Max-$k$", "BE", "Weekly max"]
    core_x = np.arange(len(core_labels))
    chain_width = 0.36
    log_base = 0.0015
    ax_c.bar(
        core_x - chain_width / 2,
        np.asarray([maxk[0], be[0], persistent[0]]) - log_base,
        chain_width,
        bottom=log_base,
        color="#475569",
        edgecolor=INK,
        linewidth=0.55,
        label="Ethereum",
    )
    ax_c.bar(
        core_x + chain_width / 2,
        np.asarray([maxk[1], be[1], persistent[1]]) - log_base,
        chain_width,
        bottom=log_base,
        color="white",
        edgecolor=INK,
        linewidth=0.65,
        hatch="///",
        label="Arbitrum",
    )
    ax_c.set_yscale("log")
    ax_c.set_ylim(0.002, max(persistent) * 7.0)
    ax_c.set_xticks(core_x, core_labels)
    ax_c.set_ylabel("Address share (log %)")
    ax_c.set_title("C  Core membership diagnostics", loc="left",
                   fontweight="bold", fontsize=FS_SMALL, pad=10)
    ax_c.grid(axis="y", which="both")
    ax_c.tick_params(axis="both", length=0, pad=4)
    ax_c.spines[["left", "bottom"]].set_visible(False)

    role_order = ["beneficiary_only", "actor_only", "actor_and_beneficiary"]
    role_labels = ["Position-holder", "Action-side", "Dual-role"]
    role_colors = [PRIMARY, STATUS, SECONDARY]
    bars = []
    compositions = []
    for chain in chains:
        sub = df[df["chain"] == chain].copy()
        cutoff = sub["rombach_coreness"].quantile(0.99)
        for subset_name, selected in (("All", sub), ("Top 1%", sub[sub["rombach_coreness"] >= cutoff])):
            counts = selected["address_role"].value_counts(normalize=True)
            values = [100.0 * counts.get(role, 0.0) for role in role_order]
            chain_short = "ETH" if chain == "Ethereum" else "ARB"
            subset_short = "all" if subset_name == "All" else "top 1%"
            bars.append(f"{chain_short}—{subset_short}")
            compositions.append(values)
    y = np.arange(len(bars))
    left = np.zeros(len(bars))
    for j, (label, color) in enumerate(zip(role_labels, role_colors)):
        vals = np.array([row[j] for row in compositions])
        ax_d.barh(y, vals, left=left, color=color, height=0.66, label=label)
        left += vals
    ax_d.set_yticks(y, bars)
    ax_d.set_xlim(-5, 105)
    ax_d.set_xlabel("Role composition (%)")
    ax_d.set_title("D  Role composition by coreness", loc="left",
                   fontweight="bold", fontsize=FS_SMALL, pad=10)
    ax_d.grid(axis="x")
    ax_d.invert_yaxis()
    ax_d.tick_params(axis="both", length=0, pad=4)
    ax_d.spines[["left", "bottom"]].set_visible(False)

    # Manual legends use separate sample and text anchors with a measurable
    # gap; this avoids the common Matplotlib handle/text safety-box contact.
    chain_legend_ax.text(0.06, 0.50, "Chain", ha="left", va="center",
                         fontsize=FS_SMALL, fontweight="bold")
    chain_items = [
        (0.24, INK, "-", "o", "Ethereum"),
        (0.51, "#64748B", "--", "s", "Arbitrum"),
        (0.77, INK, ":", None, "Equality"),
    ]
    for x0, color, ls, marker, label in chain_items:
        chain_legend_ax.plot(
            [x0, x0 + 0.055],
            [0.50, 0.50],
            color=color,
            ls=ls,
            lw=1.45,
            marker=marker,
            ms=3.4,
            mfc="white",
            mec=color,
        )
        chain_legend_ax.text(x0 + 0.085, 0.50, label, ha="left", va="center", fontsize=FS_SMALL)
    role_items = [
        (0.12, PRIMARY, "Position-holder"),
        (0.43, STATUS, "Action-side"),
        (0.69, SECONDARY, "Dual-role"),
    ]
    legend_ax.text(0.02, 0.73, "Role", ha="left", va="center",
                   fontsize=FS_SMALL, fontweight="bold")
    for x0, color, label in role_items:
        legend_ax.add_patch(mpl.patches.Rectangle((x0, 0.67), 0.034, 0.12, facecolor=color, edgecolor="none"))
        legend_ax.text(x0 + 0.058, 0.73, label, ha="left", va="center", fontsize=FS_SMALL)
    legend_ax.text(
        0.5,
        0.15,
        "Address-role nodes only; labels do not identify economic actors.",
        ha="center",
        va="center",
        fontsize=FS_SMALL,
        color=INK,
    )
    save_all(fig, "fig_centrality_roles")
    pd.DataFrame(summary_rows).to_csv(DATA_OUT / "centrality_role_summary.csv", index=False)


def render_centrality_roles() -> None:
    """Render the main structural qualifier as two directly decoded panels.

    The legacy four-panel diagnostic is retained above for provenance, but the
    main-paper renderer now prioritizes the two objects that carry the
    scientific claim: discrete core membership and high-coreness role
    composition.  Global PageRank dispersion is stated in prose and the
    caption rather than repeated as a nearly overlapping Lorenz curve.
    """

    chains = ["Ethereum", "Arbitrum"]
    core_rows: list[dict[str, float | int | str]] = []
    role_rows: list[tuple[str, list[float]]] = []
    role_order = ["beneficiary_only", "actor_only", "actor_and_beneficiary"]
    role_labels = ["Position-holder", "Action-side", "Dual-role"]
    role_colors = [PRIMARY, STATUS, SECONDARY]

    if CORENESS.is_file():
        df = pd.read_csv(CORENESS)
        require_columns(
            df,
            CORENESS,
            {
                "chain",
                "pagerank",
                "rombach_coreness",
                "maximum_k_core_member",
                "borgatti_everett_core",
                "maximum_core_weeks",
                "address_role",
            },
        )
        for chain in chains:
            sub = df[df["chain"] == chain].copy()
            n = len(sub)
            pagerank_fraction = effective_pagerank_fraction_percent(
                sub["pagerank"].to_numpy(), f"{CORENESS}:{chain}"
            )
            maxk_share = 100.0 * sub["maximum_k_core_member"].sum() / n
            be_share = 100.0 * sub["borgatti_everett_core"].sum() / n
            weekly_share = 100.0 * (sub["maximum_core_weeks"] > 0).sum() / n
            core_rows.append(
                {
                    "chain": chain,
                    "node_count": n,
                    "maximum_k_core_share_percent": maxk_share,
                    "borgatti_everett_core_share_percent": be_share,
                    "ever_weekly_maximum_core_share_percent": weekly_share,
                    "effective_pagerank_fraction_percent": pagerank_fraction,
                    "observed_unit": "address_role",
                    "interpretation_status": "descriptive_noncausal",
                }
            )
            cutoff = sub["rombach_coreness"].quantile(0.99)
            for subset_name, selected in (
                ("all nodes", sub),
                ("top 1% coreness", sub[sub["rombach_coreness"] >= cutoff]),
            ):
                shares = selected["address_role"].value_counts(normalize=True)
                role_rows.append(
                    (
                        f"{chain}—{subset_name}",
                        [100.0 * shares.get(role, 0.0) for role in role_order],
                    )
                )
    else:
        # The clean Overleaf/repository release carries compact audited
        # summaries, while the larger node-level file remains provenance data.
        # This fallback keeps the main figure exactly reproducible without
        # pretending that the compact rows support any additional node claims.
        core_summary = pd.read_csv(CENTRALITY_SUMMARY)
        role_summary = pd.read_csv(ROLE_COMPOSITION_SUMMARY)
        require_columns(
            core_summary,
            CENTRALITY_SUMMARY,
            {
                "chain",
                "node_count",
                "maximum_k_core_share_percent",
                "borgatti_everett_core_share_percent",
                "ever_weekly_maximum_core_share_percent",
                "effective_pagerank_fraction_percent",
            },
        )
        require_columns(
            role_summary,
            ROLE_COMPOSITION_SUMMARY,
            {
                "chain",
                "subset",
                "position_holder_percent",
                "action_side_percent",
                "dual_role_percent",
            },
        )
        core_rows = core_summary.to_dict("records")
        for chain in chains:
            use = role_summary[role_summary["chain"] == chain].set_index("subset")
            for subset_name in ("all nodes", "top 1% coreness"):
                row = use.loc[subset_name]
                role_rows.append(
                    (
                        f"{chain}—{subset_name}",
                        [
                            float(row["position_holder_percent"]),
                            float(row["action_side_percent"]),
                            float(row["dual_role_percent"]),
                        ],
                    )
                )

    fig = plt.figure(figsize=(FIG_W, 5.15))
    outer = fig.add_gridspec(
        4,
        1,
        height_ratios=[0.36, 2.05, 1.95, 0.68],
        hspace=0.88,
        left=0.165,
        right=0.975,
        bottom=0.025,
        top=0.975,
    )
    chain_legend_ax = fig.add_subplot(outer[0])
    ax_a = fig.add_subplot(outer[1])
    ax_b = fig.add_subplot(outer[2])
    role_legend_ax = fig.add_subplot(outer[3])
    for band in (chain_legend_ax, role_legend_ax):
        band.axis("off")
        band.set_xlim(0, 1)
        band.set_ylim(0, 1)
    # Panel A: chain identity is explicit, color-redundant, and hatch-redundant.
    categories = [
        "Maximum-$k$\ncore",
        "BE core",
        "Ever in weekly\nmaximum core",
    ]
    x = np.arange(len(categories))
    width = 0.34
    floor = 0.0015
    values = {
        row["chain"]: np.asarray(
            [
                row["maximum_k_core_share_percent"],
                row["borgatti_everett_core_share_percent"],
                row["ever_weekly_maximum_core_share_percent"],
            ],
            dtype=float,
        )
        for row in core_rows
    }
    chain_styles = {
        "Ethereum": {"facecolor": "#355070", "edgecolor": "#18324A", "hatch": ""},
        "Arbitrum": {"facecolor": "#B8C2CC", "edgecolor": "#475569", "hatch": "///"},
    }
    offsets = {"Ethereum": -width / 2, "Arbitrum": width / 2}
    for chain in chains:
        vals = values[chain]
        style = chain_styles[chain]
        bars = ax_a.bar(
            x + offsets[chain],
            vals - floor,
            width,
            bottom=floor,
            linewidth=0.7,
            zorder=3,
            label=chain,
            **style,
        )
        for bar, value in zip(bars, vals):
            if value >= 1:
                label = f"{value:.2f}%"
            elif value >= 0.1:
                label = f"{value:.3f}%"
            else:
                label = f"{value:.4f}%"
            ax_a.text(
                bar.get_x() + bar.get_width() / 2,
                value * 1.18,
                label,
                ha="center",
                va="bottom",
                fontsize=FS_MICRO,
                rotation=0,
                color=INK,
            )
    ax_a.set_yscale("log")
    ax_a.set_ylim(0.002, 18)
    ax_a.set_yticks([0.01, 0.1, 1, 10])
    ax_a.set_yticklabels(["0.01", "0.1", "1", "10"])
    ax_a.set_xticks(x, categories)
    ax_a.set_ylabel("Address-role share (%)")
    ax_a.set_title(
        "A  Discrete core membership",
        loc="left",
        fontweight="bold",
        fontsize=FS_SMALL,
        pad=10,
    )
    ax_a.grid(axis="y", which="both", zorder=0)
    ax_a.tick_params(axis="both", length=0, pad=4)
    ax_a.spines[["left", "bottom"]].set_visible(False)

    # Panel B: semantic color is reserved for role; full chain names are direct
    # y-axis labels, so no line-style legend is needed.
    labels = [
        "ETH—all",
        "ETH—top 1%",
        "ARB—all",
        "ARB—top 1%",
    ]
    compositions = np.asarray([values for _, values in role_rows], dtype=float)
    y = np.arange(len(labels))
    left = np.zeros(len(labels))
    for j, (label, color) in enumerate(zip(role_labels, role_colors)):
        vals = compositions[:, j]
        ax_b.barh(
            y,
            vals,
            left=left,
            color=color,
            edgecolor="white",
            linewidth=0.35,
            height=0.64,
            label=label,
            zorder=3,
        )
        for yi, start, value in zip(y, left, vals):
            if value >= 8:
                ax_b.text(
                    start + value / 2,
                    yi,
                    f"{value:.0f}",
                    ha="center",
                    va="center",
                    fontsize=FS_SMALL,
                    color="white" if color != STATUS else INK,
                    fontweight="bold",
                )
        left += vals
    ax_b.set_yticks(y, labels)
    ax_b.set_xlim(0, 100)
    ax_b.set_xlabel("Role composition (%)")
    ax_b.set_title(
        "B  Role composition by coreness",
        loc="left",
        fontweight="bold",
        fontsize=FS_SMALL,
        pad=10,
    )
    ax_b.grid(axis="x", zorder=0)
    ax_b.invert_yaxis()
    ax_b.tick_params(axis="both", length=0, pad=4)
    ax_b.spines[["left", "bottom"]].set_visible(False)

    chain_legend_ax.text(
        0.02,
        0.52,
        "Chain (Panel A)",
        ha="left",
        va="center",
        fontsize=FS_SMALL,
        fontweight="bold",
    )
    chain_legend_ax.legend(
        handles=[
            Patch(
                facecolor=chain_styles["Ethereum"]["facecolor"],
                edgecolor=chain_styles["Ethereum"]["edgecolor"],
                label="Ethereum",
            ),
            Patch(
                facecolor=chain_styles["Arbitrum"]["facecolor"],
                edgecolor=chain_styles["Arbitrum"]["edgecolor"],
                hatch=chain_styles["Arbitrum"]["hatch"],
                label="Arbitrum",
            ),
        ],
        loc="center left",
        bbox_to_anchor=(0.37, 0.52),
        ncol=2,
        frameon=False,
        handlelength=1.6,
        columnspacing=1.5,
    )

    role_legend_ax.text(
        0.02,
        0.72,
        "Role (Panel B)",
        ha="left",
        va="center",
        fontsize=FS_SMALL,
        fontweight="bold",
    )
    role_legend_ax.legend(
        handles=[
            Patch(facecolor=color, edgecolor="none", label=label)
            for color, label in zip(role_colors, role_labels)
        ],
        loc="center left",
        bbox_to_anchor=(0.29, 0.72),
        ncol=3,
        frameon=False,
        handlelength=1.35,
        columnspacing=0.75,
        fontsize=FS_MICRO,
    )
    role_legend_ax.text(
        0.5,
        0.13,
        "Address-role nodes; effective PageRank fraction: "
        + ", ".join(
            f"{'ETH' if row['chain'] == 'Ethereum' else 'ARB'} "
            f"{float(row['effective_pagerank_fraction_percent']):.2f}%"
            for row in core_rows
        )
        + ".",
        ha="center",
        va="center",
        fontsize=FS_MICRO,
        color=INK,
    )

    save_all(fig, "fig_centrality_roles")
    pd.DataFrame(core_rows).to_csv(DATA_OUT / "centrality_role_summary.csv", index=False)
    role_summary_rows = []
    for (row_label, values) in role_rows:
        chain, subset = row_label.split("—", 1)
        role_summary_rows.append(
            {
                "chain": chain,
                "subset": subset,
                "position_holder_percent": values[0],
                "action_side_percent": values[1],
                "dual_role_percent": values[2],
                "observed_unit": "address_role",
                "interpretation_status": "descriptive_noncausal",
            }
        )
    pd.DataFrame(role_summary_rows).to_csv(ROLE_COMPOSITION_SUMMARY, index=False)


def render_action_layer_profile() -> None:
    df = pd.read_csv(TOPOLOGY)
    require_columns(
        df,
        TOPOLOGY,
        {
            "chain",
            "layer",
            "event_count",
            "self_directed_event_share",
            "topology_node_count",
            "weighted_out_degree_hhi",
            "weighted_in_degree_hhi",
            "pagerank_hhi",
            "maximum_core_node_share",
        },
    )
    df = df[df["layer"] != "all_actions"].copy()
    action_order = ["supply", "withdraw", "borrow", "repay", "liquidation"]
    df["layer"] = pd.Categorical(df["layer"], categories=action_order, ordered=True)
    df = df.sort_values(["chain", "layer"], key=lambda s: s.map({"Ethereum": 0, "Arbitrum": 1}) if s.name == "chain" else s)
    df["effective_pagerank_fraction"] = np.where(
        (df["topology_node_count"] > 0) & (df["pagerank_hhi"] > 0),
        1.0 / (df["topology_node_count"] * df["pagerank_hhi"]),
        np.nan,
    )
    cols = [
        "event_count",
        "self_directed_event_share",
        "weighted_out_degree_hhi",
        "weighted_in_degree_hhi",
        "effective_pagerank_fraction",
        "maximum_core_node_share",
    ]
    labels = ["Events", "Self-dir.", "Action HHI", "Holder HHI", "Eff. PR", "Max-$k$ share"]
    raw = df[cols].astype(float).to_numpy()
    scaled = np.full_like(raw, np.nan)
    for j in range(raw.shape[1]):
        vals = raw[:, j]
        finite = np.isfinite(vals)
        if finite.any():
            lo, hi = vals[finite].min(), vals[finite].max()
            scaled[finite, j] = 0.5 if hi == lo else (vals[finite] - lo) / (hi - lo)
    fig, ax = plt.subplots(figsize=(FIG_W, 5.05 * HEIGHT_SCALE))
    masked = np.ma.masked_invalid(scaled)
    # Use an ink-first numeric matrix.  Color-filled cells place text directly
    # on vector fills and fail the publication geometry gate; the comparison
    # is therefore carried by exact values, aligned columns, and separators.
    for yline in np.arange(masked.shape[0] + 1) - 0.5:
        ax.axhline(yline, color=DIVIDER, lw=0.55, zorder=0)
    ax.set_xlim(-0.5, masked.shape[1] - 0.5)
    ax.set_ylim(masked.shape[0] - 0.5, -0.5)
    ax.set_xticks(np.arange(len(labels)), labels, rotation=0, ha="center")
    row_labels = [f"{r.chain[:3].upper()} · {str(r.layer).title()}" for r in df.itertuples()]
    ax.set_yticks(np.arange(len(row_labels)), row_labels)
    ax.tick_params(length=0)
    for spine in ax.spines.values():
        spine.set_visible(False)
    ax.axhline(4.5, color=INK, lw=1.15)
    for i in range(raw.shape[0]):
        for j, col in enumerate(cols):
            v = raw[i, j]
            if not np.isfinite(v):
                text = "n/a"
            elif col == "event_count":
                text = f"{int(v):,}"
            elif "share" in col or "fraction" in col:
                text = f"{100*v:.1f}%"
            else:
                text = f"{v:.3f}"
            ax.text(j, i, text, ha="center", va="center", fontsize=FS_MICRO,
                    color=INK, fontweight="bold" if j == 0 else "normal")
    ax.set_title("Action-layer topology profile", loc="left", fontweight="bold", pad=18)
    ax.text(
        0,
        1.02,
        "Exact values; columns retain their native units.",
        transform=ax.transAxes,
        fontsize=FS_SMALL,
        color=INK,
        ha="left",
    )
    fig.text(
        0.995,
        0.012,
        "Layers share address namespaces, but no interlayer edge or route-flow table is available.",
        ha="right",
        va="bottom",
        fontsize=FS_SMALL,
        color=INK,
    )
    ax.tick_params(axis="both", length=0, pad=7)
    fig.subplots_adjust(left=0.235, right=0.985, bottom=0.235, top=0.855)
    save_all(fig, "fig_action_layer_profile")
    df.to_csv(DATA_OUT / "action_layer_topology_profile.csv", index=False)


def render_literature_landscape() -> None:
    """Numbered timelines with full-width keys and a protected hand-off band."""

    df = pd.read_csv(LITERATURE)
    require_columns(
        df,
        LITERATURE,
        {
            "ref_key",
            "year",
            "short_label",
            "stream",
            "evidence_object",
            "method_or_lens",
            "verification_url",
            "verification_status",
        },
    )
    stream_order = [
        "Network mechanisms",
        "Network structure",
        "Temporal and multilayer",
        "DeFi institutions",
        "Stablecoins and interoperability",
        "Identification and evidence",
    ]
    stream_colors = {
        "Network mechanisms": PRIMARY,
        "Network structure": VIOLET,
        "Temporal and multilayer": SECONDARY,
        "DeFi institutions": "#276FBF",
        "Stablecoins and interoperability": STATUS,
        "Identification and evidence": BOUNDARY,
    }
    stream_display = {
        "Network mechanisms": "Mechanisms",
        "Network structure": "Structure",
        "Temporal and multilayer": "Temporal",
        "DeFi institutions": "DeFi",
        "Stablecoins and interoperability": "Stablecoins",
        "Identification and evidence": "Identification",
    }
    lane_step = 1.30
    y_map = {s: (len(stream_order) - 1 - i) * lane_step for i, s in enumerate(stream_order)}

    # This tall, single-column narrative needs slightly more vertical canvas
    # than the analytical plots.  At the manuscript's 0.978\textwidth scale,
    # the extra height protects the six lane labels and keeps every label at
    # or above the 8 pt final-size floor.
    fig = plt.figure(figsize=(FIG_W, 6.00))
    outer = fig.add_gridspec(
        6,
        1,
        height_ratios=[1.80, 1.55, 1.80, 1.55, 1.65, 0.70],
        hspace=0.28,
        left=0.195,
        right=0.975,
        bottom=0.045,
        top=0.920,
    )

    def draw_key(key_ax: plt.Axes, subset: pd.DataFrame) -> None:
        key_ax.axis("off")
        key_ax.set_xlim(0, 1)
        key_ax.set_ylim(0, 1)
        key_ax.text(0.00, 0.96, "Node index", fontsize=FS_SMALL,
                    fontweight="bold", ha="left", va="top")
        rows = list(subset.itertuples())
        split = math.ceil(len(rows) / 2)
        for column, group in enumerate((rows[:split], rows[split:])):
            x0 = 0.00 if column == 0 else 0.49
            ys = np.linspace(0.68, 0.08, max(len(group), 1))
            for y, row in zip(ys, group):
                color = stream_colors[row.stream]
                key_ax.text(x0, y, row.node_id, fontsize=FS_SMALL, color=color,
                            fontweight="bold", ha="left", va="center")
                key_ax.text(x0 + 0.048, y, f"{row.short_label} ({row.year})",
                            fontsize=FS_SMALL, color=INK, ha="left", va="center")

    def timeline_axis(
        ax: plt.Axes,
        key_ax: plt.Axes,
        subset: pd.DataFrame,
        xlim: tuple[float, float],
        xticks: list[int],
        title: str,
        prefix: str,
    ) -> None:
        subset = subset.sort_values(["year", "stream", "short_label"]).reset_index(drop=True)
        subset["node_id"] = [f"{prefix}{i + 1}" for i in range(len(subset))]
        ax.set_facecolor("none")
        ax.set_xlim(*xlim)
        ax.set_ylim(-0.55, (len(stream_order) - 1) * lane_step + 1.05)
        ax.set_yticks(
            [y_map[s] for s in stream_order],
            [stream_display[s] for s in stream_order],
        )
        ax.tick_params(axis="y", pad=6, labelsize=FS_SMALL)
        ax.set_xticks(xticks)
        ax.grid(False)
        offsets: dict[tuple[str, int], int] = {}
        for row in subset.itertuples():
            key = (row.stream, row.year)
            occurrence = offsets.get(key, 0)
            offsets[key] = occurrence + 1
            # The foundational panel spans 25 years, so same-year identifiers
            # need a wider offset than the compact 2020--2023 panel to remain
            # visually distinct after reduction to manuscript width.
            x = row.year + (occurrence - 0.5) * (0.42 if prefix == "R" else 1.00)
            y = y_map[row.stream]
            color = stream_colors[row.stream]
            # Node identifiers are live text placed in open space; the exact
            # bibliographic label is carried by the protected key below.
            ax.text(x, y, row.node_id, ha="center", va="center", fontsize=FS_SMALL,
                    color=color, fontweight="bold", zorder=4, clip_on=False)
        ax.set_title(title, loc="left", fontweight="bold", pad=7)
        ax.set_xlabel("Publication year", labelpad=7)
        ax.tick_params(axis="both", length=0, pad=5)
        ax.spines[["left", "top", "right"]].set_visible(False)
        ax.spines["bottom"].set_color(INK)
        draw_key(key_ax, subset)

    timeline_axis(
        fig.add_subplot(outer[0]),
        fig.add_subplot(outer[1]),
        df[df["year"] <= 2019],
        (1994.5, 2019.8),
        [1996, 2000, 2006, 2010, 2014, 2019],
        "A. Foundations",
        "F",
    )
    timeline_axis(
        fig.add_subplot(outer[2]),
        fig.add_subplot(outer[3]),
        df[df["year"] >= 2020],
        (2019.65, 2023.35),
        [2020, 2021, 2022, 2023],
        "B. DeFi and evidence boundaries",
        "R",
    )

    handoff = fig.add_subplot(outer[4])
    handoff.axis("off")
    handoff.set_xlim(0, 1)
    handoff.set_ylim(0, 1)
    handoff.text(0.0, 0.98, "C. Contribution and evidence hand-off",
                 fontweight="bold", fontsize=FS_TITLE, ha="left", va="top")
    titles = [
        ("Protocol events + roles", PRIMARY),
        ("Typed snapshots: week × layer", SECONDARY),
        ("Scale-aware structure", VIOLET),
        ("Evidence gates + causality", BOUNDARY),
        ("Current-study evidence boundary", INK),
    ]
    y_positions = [0.73, 0.59, 0.45, 0.31, 0.17]
    for y, (label, color) in zip(y_positions, titles):
        handoff.text(0.19, y, label, ha="left", va="center",
                     fontsize=FS_SMALL, fontweight="bold", color=INK)
    # Five original minimal-scientific micro-scenes, aligned in a dedicated
    # icon lane and separated from all stage labels.
    for dx in (-0.018, 0.0, 0.018):
        handoff.add_patch(mpl.patches.Circle((0.075 + dx, y_positions[0]), 0.010,
                                            fill=False, edgecolor=PRIMARY, lw=1.0))
    for dy in (-0.018, 0.0, 0.018):
        handoff.plot([0.050, 0.100], [y_positions[1] + dy] * 2, color=SECONDARY, lw=1.0)
    pts = [(0.052, y_positions[2] - 0.018), (0.075, y_positions[2] + 0.023),
           (0.099, y_positions[2] - 0.018)]
    handoff.plot([p[0] for p in pts] + [pts[0][0]], [p[1] for p in pts] + [pts[0][1]],
                 color=VIOLET, lw=1.0)
    for x0, y0 in pts:
        handoff.add_patch(mpl.patches.Circle((x0, y0), 0.007, fill=False,
                                            edgecolor=VIOLET, lw=1.0))
    for x0 in (0.060, 0.090):
        handoff.plot([x0, x0], [y_positions[3] - 0.025, y_positions[3] + 0.025],
                     color=BOUNDARY, lw=1.25)
    handoff.plot([0.050, 0.100], [y_positions[4] - 0.022] * 2, color=INK, lw=1.0)
    handoff.plot([0.050, 0.100], [y_positions[4] + 0.022] * 2, color=INK, lw=1.0)
    for upper_y, lower_y in zip(y_positions[:-1], y_positions[1:]):
        handoff.annotate(
            "",
            xy=(0.075, lower_y + 0.040),
            xytext=(0.075, upper_y - 0.040),
            arrowprops=dict(arrowstyle="-|>", color=PRIMARY, lw=0.9),
        )

    note = fig.add_subplot(outer[5])
    note.axis("off")
    note.set_xlim(0, 1)
    note.set_ylim(0, 1)
    note.text(0.50, 0.68,
              "Evidence needed: full-graph communities · verified route flows",
              color=INK, fontsize=FS_SMALL, ha="center", va="center")
    note.text(0.50, 0.24, "actor linkage · citation edges",
              color=INK, fontsize=FS_SMALL, ha="center", va="center")
    save_all(fig, "fig_literature_landscape")


def _ribbon(
    ax: plt.Axes,
    x0: float,
    x1: float,
    y0a: float,
    y0b: float,
    y1a: float,
    y1b: float,
    color: str,
    alpha: float = 0.34,
    edge_color: str | None = None,
) -> None:
    dx = (x1 - x0) * 0.46
    verts = [
        (x0, y0a),
        (x0 + dx, y0a),
        (x1 - dx, y1a),
        (x1, y1a),
        (x1, y1b),
        (x1 - dx, y1b),
        (x0 + dx, y0b),
        (x0, y0b),
        (x0, y0a),
    ]
    codes = [
        MplPath.MOVETO,
        MplPath.CURVE4,
        MplPath.CURVE4,
        MplPath.CURVE4,
        MplPath.LINETO,
        MplPath.CURVE4,
        MplPath.CURVE4,
        MplPath.CURVE4,
        MplPath.CLOSEPOLY,
    ]
    ax.add_patch(
        PathPatch(
            MplPath(verts, codes),
            facecolor=color,
            edgecolor=edge_color or color,
            linewidth=0.28,
            alpha=alpha,
            joinstyle="round",
        )
    )


def _column_bounds(values: pd.Series, order: list[str]) -> dict[str, tuple[float, float]]:
    total = float(values.sum())
    gap = 0.014
    usable = 0.78 - gap * (len(order) - 1)
    cursor = 0.91
    bounds: dict[str, tuple[float, float]] = {}
    for name in order:
        height = usable * float(values.get(name, 0.0)) / total
        bounds[name] = (cursor - height, cursor)
        cursor -= height + gap
    return bounds


def _draw_alluvial_links(
    ax: plt.Axes,
    mapping: pd.DataFrame,
    left_col: str,
    right_col: str,
    left_bounds: dict[str, tuple[float, float]],
    right_bounds: dict[str, tuple[float, float]],
    x0: float,
    x1: float,
    colors: dict[str, str],
) -> None:
    pairs = mapping.groupby([left_col, right_col]).size().reset_index(name="count")
    left_totals = mapping[left_col].value_counts()
    right_totals = mapping[right_col].value_counts()
    left_cursor = {k: v[0] for k, v in left_bounds.items()}
    right_cursor = {k: v[0] for k, v in right_bounds.items()}
    right_rank = {name: idx for idx, name in enumerate(right_bounds)}
    left_rank = {name: idx for idx, name in enumerate(left_bounds)}
    pairs = pairs.sort_values(
        [left_col, right_col],
        key=lambda s: s.map(left_rank if s.name == left_col else right_rank),
    )
    for _, row in pairs.iterrows():
        left = row[left_col]
        right = row[right_col]
        count = float(row["count"])
        l0, l1 = left_bounds[left]
        r0, r1 = right_bounds[right]
        lh = (l1 - l0) * count / float(left_totals[left])
        rh = (r1 - r0) * count / float(right_totals[right])
        ya0, ya1 = left_cursor[left], left_cursor[left] + lh
        yb0, yb1 = right_cursor[right], right_cursor[right] + rh
        _ribbon(ax, x0, x1, ya0, ya1, yb0, yb1, colors[left])
        left_cursor[left] += lh
        right_cursor[right] += rh


def render_literature_method_evidence_map() -> None:
    """Render a count-preserving Sankey from the verified paper-level ledger.

    Every ribbon unit is one verified work.  The two stages conserve the same
    18-work corpus, while colour follows the method family so split paths remain
    traceable through the middle column.  The geometry intentionally separates
    header, alluvial, and scope-note bands and uses labelled nodes rather than
    placing text over ribbons.
    """

    df = pd.read_csv(LITERATURE)
    require_columns(df, LITERATURE, {"ref_key", "short_label", "verification_status"})
    codes = {
        "jackson1996strategic": ("Strategic / equilibrium", "Network economics", "Strategic-action system"),
        "ballester2006keyplayer": ("Strategic / equilibrium", "Network economics", "Strategic-action system"),
        "galeotti2010network": ("Strategic / equilibrium", "Network economics", "Strategic-action system"),
        "borgatti2000models": ("Core / community models", "Network structure", "Relational graph"),
        "rombach2014core": ("Core / community models", "Network structure", "Relational graph"),
        "peixoto2014hierarchical": ("Core / community models", "Network structure", "Relational graph"),
        "traag2019leiden": ("Core / community models", "Network structure", "Relational graph"),
        "holme2012temporal": ("Temporal / multilayer", "Temporal networks", "Ordered / layered interactions"),
        "kivela2014multilayer": ("Temporal / multilayer", "Temporal networks", "Ordered / layered interactions"),
        "gudgeon2020loanable": ("Market / institution analysis", "DeFi institutions", "Protocol / market records"),
        "jensen2021governance": ("Market / institution analysis", "DeFi institutions", "Protocol / market records"),
        "lyons2023stablecoins": ("Market / institution analysis", "Stablecoins / interoperability", "Protocol / market records"),
        "schar2021defi": ("Systematization / survey", "DeFi institutions", "Research corpus"),
        "werner2022sokdefi": ("Systematization / survey", "DeFi institutions", "Research corpus"),
        "belchior2021survey": ("Systematization / survey", "Stablecoins / interoperability", "Research corpus"),
        "goodmanbacon2021difference": ("Causal estimands", "Policy evaluation", "Policy panel"),
        "callaway2021difference": ("Causal estimands", "Policy evaluation", "Policy panel"),
        "binette2022entity": ("Entity resolution", "Record linkage", "Latent-entity records"),
    }
    if set(df["ref_key"]) != set(codes):
        missing = sorted(set(df["ref_key"]).difference(codes))
        extra = sorted(set(codes).difference(df["ref_key"]))
        raise ValueError(f"Literature coding mismatch; missing={missing}, extra={extra}")
    coded = df[["ref_key", "short_label", "verification_status"]].copy()
    coded[["method_family", "domain_family", "evidence_family"]] = coded["ref_key"].map(codes).apply(pd.Series)
    coded["relation_semantics"] = "author_coded_scope_relation_not_citation"
    coded.to_csv(DATA_OUT / "literature_method_domain_evidence.csv", index=False)

    method_order = [
        "Strategic / equilibrium",
        "Core / community models",
        "Temporal / multilayer",
        "Market / institution analysis",
        "Systematization / survey",
        "Causal estimands",
        "Entity resolution",
    ]
    domain_order = [
        "Network economics",
        "Network structure",
        "Temporal networks",
        "DeFi institutions",
        "Stablecoins / interoperability",
        "Policy evaluation",
        "Record linkage",
    ]
    evidence_order = [
        "Strategic-action system",
        "Relational graph",
        "Ordered / layered interactions",
        "Protocol / market records",
        "Research corpus",
        "Policy panel",
        "Latent-entity records",
    ]
    palette = [PRIMARY, VIOLET, SECONDARY, "#276FBF", STATUS, BOUNDARY, "#0B6E75"]
    method_colors = dict(zip(method_order, palette))

    def tint(color: str, strength: float) -> tuple[float, float, float]:
        rgb = mpl.colors.to_rgb(color)
        return tuple(1.0 - strength * (1.0 - channel) for channel in rgb)

    # Retain the saturated house-style hues and control emphasis with opacity.
    # The prior pastel tinting made a true vector export look like a faded
    # screenshot at manuscript scale.
    ribbon_colors = method_colors.copy()
    counts = {
        "method_family": coded["method_family"].value_counts(),
        "domain_family": coded["domain_family"].value_counts(),
        "evidence_family": coded["evidence_family"].value_counts(),
    }
    display_names = {
        "Strategic / equilibrium": "Strategic equilibrium",
        "Core / community models": "Core / community",
        "Temporal / multilayer": "Temporal / multilayer",
        "Market / institution analysis": "Market / institution",
        "Systematization / survey": "Systematization / survey",
        "Causal estimands": "Causal estimands",
        "Entity resolution": "Entity resolution",
        "Network economics": "Network economics",
        "Network structure": "Network structure",
        "Temporal networks": "Temporal networks",
        "DeFi institutions": "DeFi institutions",
        "Stablecoins / interoperability": "Stablecoins / interoperability",
        "Policy evaluation": "Policy evaluation",
        "Record linkage": "Record linkage",
        "Strategic-action system": "Strategic action",
        "Relational graph": "Relational graph",
        "Ordered / layered interactions": "Layered interactions",
        "Protocol / market records": "Protocol records",
        "Research corpus": "Research corpus",
        "Policy panel": "Policy panel",
        "Latent-entity records": "Latent entities",
    }

    # Aggregate from paper-level assignments.  The two link ledgers preserve
    # method identity so ribbon colours remain continuous across the domain
    # column.  These assertions are scientific release gates, not layout hints.
    stage_1 = (
        coded.groupby(["method_family", "domain_family"], sort=False)
        .size()
        .reset_index(name="count")
    )
    stage_1["method_color_family"] = stage_1["method_family"]
    stage_1["stage"] = "method_to_domain"
    stage_1 = stage_1.rename(columns={"method_family": "source", "domain_family": "target"})
    stage_2 = (
        coded.groupby(["method_family", "domain_family", "evidence_family"], sort=False)
        .size()
        .reset_index(name="count")
    )
    stage_2["method_color_family"] = stage_2["method_family"]
    stage_2["stage"] = "domain_to_evidence"
    stage_2 = stage_2.rename(columns={"domain_family": "source", "evidence_family": "target"})
    stage_2 = stage_2.drop(columns=["method_family"])
    sankey_links = pd.concat(
        [stage_1[["stage", "source", "target", "method_color_family", "count"]],
         stage_2[["stage", "source", "target", "method_color_family", "count"]]],
        ignore_index=True,
    )
    sankey_links["relation_semantics"] = "author_coded_scope_relation_not_citation"

    corpus_total = int(len(coded))
    if corpus_total != 18 or not coded["ref_key"].is_unique:
        raise ValueError("The Sankey requires exactly 18 unique verified works")
    if int(stage_1["count"].sum()) != corpus_total or int(stage_2["count"].sum()) != corpus_total:
        raise ValueError("Sankey stage totals do not conserve the verified corpus")
    domain_in = stage_1.groupby("target")["count"].sum().sort_index()
    domain_out = stage_2.groupby("source")["count"].sum().sort_index()
    if not domain_in.equals(domain_out):
        raise ValueError("Middle-column Sankey nodes violate flow conservation")
    if (sankey_links["count"] <= 0).any():
        raise ValueError("Sankey links must have strictly positive widths")
    sankey_links.to_csv(DATA_OUT / "literature_sankey_links.csv", index=False)

    # A single global scale makes one paper the same vertical thickness in all
    # three columns.  Labels live outside every quantitative node, including
    # count-1 nodes, so their heights remain truthful rather than label-sized.
    y_bottom, y_top, gap = 0.055, 0.970, 0.016
    all_orders = [method_order, domain_order, evidence_order]
    usable_by_column = [y_top - y_bottom - gap * (len(order) - 1) for order in all_orders]
    scale = min(usable_by_column) / corpus_total

    def column_bounds(field: str, order: list[str]) -> dict[str, tuple[float, float]]:
        used = scale * corpus_total + gap * (len(order) - 1)
        cursor = y_top - (y_top - y_bottom - used) / 2.0
        result: dict[str, tuple[float, float]] = {}
        for name in order:
            height = scale * float(counts[field][name])
            result[name] = (cursor - height, cursor)
            cursor -= height + gap
        return result

    method_bounds = column_bounds("method_family", method_order)
    domain_bounds = column_bounds("domain_family", domain_order)
    evidence_bounds = column_bounds("evidence_family", evidence_order)

    # Allocate source and target slots independently.  Incoming and outgoing
    # domain slots use the same method-family order, maintaining visual
    # continuity through every middle node while minimising crossings.
    def draw_stage(
        ax: plt.Axes,
        links: pd.DataFrame,
        source_bounds: dict[str, tuple[float, float]],
        target_bounds: dict[str, tuple[float, float]],
        source_order: list[str],
        target_order: list[str],
        x0: float,
        x1: float,
    ) -> None:
        work = links.reset_index(drop=True).copy()
        work["link_id"] = np.arange(len(work))
        source_rank = {name: idx for idx, name in enumerate(source_order)}
        target_rank = {name: idx for idx, name in enumerate(target_order)}
        method_rank = {name: idx for idx, name in enumerate(method_order)}
        source_slots: dict[int, tuple[float, float]] = {}
        target_slots: dict[int, tuple[float, float]] = {}
        for source, group in work.groupby("source", sort=False):
            cursor = source_bounds[source][0]
            ordered = group.sort_values(
                ["target", "method_color_family"],
                key=lambda s: s.map(target_rank if s.name == "target" else method_rank),
            )
            for row in ordered.itertuples(index=False):
                height = scale * float(row.count)
                source_slots[int(row.link_id)] = (cursor, cursor + height)
                cursor += height
        for target, group in work.groupby("target", sort=False):
            cursor = target_bounds[target][0]
            ordered = group.sort_values(
                ["method_color_family", "source"],
                key=lambda s: s.map(method_rank if s.name == "method_color_family" else source_rank),
            )
            for row in ordered.itertuples(index=False):
                height = scale * float(row.count)
                target_slots[int(row.link_id)] = (cursor, cursor + height)
                cursor += height
        for row in work.itertuples(index=False):
            sy0, sy1 = source_slots[int(row.link_id)]
            ty0, ty1 = target_slots[int(row.link_id)]
            _ribbon(
                ax, x0, x1, sy0, sy1, ty0, ty1,
                ribbon_colors[row.method_color_family], alpha=0.48,
                edge_color=method_colors[row.method_color_family],
            )

    # The manuscript inserts this graphic at 0.98 x 372 pt = 364.56 pt
    # (5.063 in).  Author at that physical width so every declared font size is
    # the final effective size.  The composition uses the manuscript's Latin
    # Modern Roman face, black labels, quiet surfaces, and saturated ribbons.
    figure_font = "Latin Modern Roman"
    fig = plt.figure(figsize=(FIG_W, 4.82))
    gs = fig.add_gridspec(
        4,
        1,
        height_ratios=[0.58, 3.66, 0.92, 0.34],
        hspace=0.035,
        left=0.020,
        right=0.980,
        bottom=0.025,
        top=0.985,
    )
    header = fig.add_subplot(gs[0])
    body = fig.add_subplot(gs[1])
    domain_key = fig.add_subplot(gs[2])
    note = fig.add_subplot(gs[3])
    for ax in (header, body, domain_key, note):
        ax.axis("off")
        ax.set_xlim(0, 1)
        ax.set_ylim(0, 1)

    # Narrow quantitative nodes and protected prose lanes keep ribbons as the
    # dominant marks.  Middle nodes remain text-free and map to the ordered key.
    column_x = [0.310, 0.493, 0.676]
    node_w = 0.014
    header_centres = [0.155, 0.500, 0.845]
    header_titles = ("Method family", "Research domain", "Evidence object")
    header_rules = (PRIMARY, VIOLET, SECONDARY)
    for centre, title, rule_color in zip(header_centres, header_titles, header_rules):
        header.text(
            centre, 0.70, title, fontsize=10.2, fontfamily=figure_font,
            fontweight="semibold", color=INK, ha="center", va="center",
        )
        header.plot(
            [centre - 0.105, centre + 0.105], [0.43, 0.43],
            color=rule_color, lw=1.7, solid_capstyle="round",
        )
    header.text(
        0.50, 0.12, "18 verified works | one ribbon unit = one work",
        fontsize=8.2, fontfamily=figure_font, ha="center", va="center",
        color=INK,
    )

    draw_stage(
        body, stage_1, method_bounds, domain_bounds,
        method_order, domain_order,
        column_x[0] + node_w, column_x[1],
    )
    draw_stage(
        body, stage_2, domain_bounds, evidence_bounds,
        domain_order, evidence_order,
        column_x[1] + node_w, column_x[2],
    )

    node_rows: list[dict[str, object]] = []
    for column_index, (field, order, bounds, x) in enumerate(
        zip(
            ("method_family", "domain_family", "evidence_family"),
            all_orders,
            (method_bounds, domain_bounds, evidence_bounds),
            column_x,
        )
    ):
        for row_index, name in enumerate(order):
            y0, y1 = bounds[name]
            count = int(counts[field][name])
            if column_index == 0:
                edge = method_colors[name]
                face = method_colors[name]
            else:
                edge = INK
                face = "#FFFFFF"
            body.add_patch(
                mpl.patches.Rectangle(
                    (x, y0), node_w, y1 - y0,
                    facecolor=face, edgecolor=edge, linewidth=0.82, zorder=6,
                )
            )
            label_y = (y0 + y1) / 2.0
            if column_index == 0:
                body.text(
                    x - 0.050, label_y, display_names[name],
                    ha="right", va="center", fontsize=8.35,
                    fontfamily=figure_font, color=INK, zorder=8,
                )
                body.text(
                    x - 0.016, label_y, str(count),
                    ha="right", va="center", fontsize=8.35,
                    fontfamily=figure_font, fontweight="semibold",
                    color=INK, zorder=8,
                )
            elif column_index == 2:
                body.text(
                    x + node_w + 0.018, label_y, display_names[name],
                    ha="left", va="center", fontsize=8.35,
                    fontfamily=figure_font, color=INK, zorder=8,
                )
                body.text(
                    0.972, label_y, str(count),
                    ha="right", va="center", fontsize=8.35,
                    fontfamily=figure_font, fontweight="semibold",
                    color=INK, zorder=8,
                )
            node_rows.append(
                {
                    "column": column_index + 1,
                    "field": field,
                    "family": name,
                    "display_label": display_names[name],
                    "order": row_index + 1,
                    "count": count,
                    "y0": round(y0, 8),
                    "y1": round(y1, 8),
                    "node_width": node_w,
                }
            )
    pd.DataFrame(node_rows).to_csv(DATA_OUT / "literature_sankey_nodes.csv", index=False)

    domain_key.plot([0.025, 0.975], [0.965, 0.965], color=DIVIDER, lw=0.8)
    domain_key.text(
        0.040, 0.790, "Research-domain order (top to bottom)",
        ha="left", va="center", fontsize=8.3, fontfamily=figure_font,
        fontweight="semibold", color=INK,
    )
    key_positions = [
        (0.040, 0.585), (0.040, 0.425),
        (0.040, 0.265), (0.040, 0.105),
        (0.515, 0.585), (0.515, 0.425), (0.515, 0.265),
    ]
    for index, (name, (x, y)) in enumerate(zip(domain_order, key_positions), start=1):
        domain_key.text(
            x, y, f"{index}", ha="left", va="center", fontsize=8.2,
            fontfamily=figure_font, fontweight="bold", color=VIOLET,
        )
        domain_key.text(
            x + 0.030, y, display_names[name], ha="left", va="center",
            fontsize=8.2, fontfamily=figure_font, color=INK,
        )

    note.plot([0.025, 0.975], [0.96, 0.96], color=DIVIDER, lw=0.8)
    note.text(
        0.50, 0.42,
        "Widths count verified works | links are author-coded scope relations | not citations",
        ha="center", va="center", fontsize=8.2, fontfamily=figure_font,
        color=INK,
    )
    save_all(fig, "fig_literature_method_evidence_map")


def _transform_weight(value: float, scheme: str) -> float:
    if scheme == "raw":
        return float(value)
    if scheme == "log1p":
        return float(np.log1p(value))
    if scheme == "binary":
        return 1.0
    raise ValueError(f"Unknown weight scheme: {scheme}")


def _weighted_greedy_partition(
    node_ids: list[str], edges: pd.DataFrame, scheme: str
) -> tuple[np.ndarray, float, list[int]]:
    """Deterministic weighted greedy modularity for a small undirected display graph."""

    index = {node: i for i, node in enumerate(node_ids)}
    edge_weights: dict[tuple[int, int], float] = defaultdict(float)
    for row in edges.itertuples(index=False):
        a, b = index[row.source_address], index[row.target_address]
        if a == b:
            continue
        if a > b:
            a, b = b, a
        edge_weights[(a, b)] += _transform_weight(float(row.weight), scheme)
    total_weight = float(sum(edge_weights.values()))
    if total_weight <= 0:
        raise ValueError("Display backbone has no positive edge weight")
    degree = np.zeros(len(node_ids), dtype=float)
    for (a, b), weight in edge_weights.items():
        degree[a] += weight
        degree[b] += weight

    communities = {i: {i} for i in range(len(node_ids))}
    degree_sum = {i: float(degree[i]) for i in communities}
    between = dict(edge_weights)
    while True:
        best: tuple[tuple[float, int, int], int, int] | None = None
        for (a, b), weight in between.items():
            if a not in communities or b not in communities:
                continue
            delta_q = weight / total_weight - (
                degree_sum[a] * degree_sum[b] / (2.0 * total_weight**2)
            )
            tie_key = (delta_q, -min(a, b), -max(a, b))
            if delta_q > 1e-12 and (best is None or tie_key > best[0]):
                best = (tie_key, a, b)
        if best is None:
            break
        _, a, b = best
        if len(communities[a]) < len(communities[b]) or (
            len(communities[a]) == len(communities[b]) and a > b
        ):
            a, b = b, a
        communities[a].update(communities.pop(b))
        degree_sum[a] += degree_sum.pop(b)
        updated: dict[tuple[int, int], float] = defaultdict(float)
        for (x, y), weight in between.items():
            x = a if x == b else x
            y = a if y == b else y
            if x == y:
                continue
            if x > y:
                x, y = y, x
            updated[(x, y)] += weight
        between = dict(updated)

    parts = sorted(communities.values(), key=lambda members: (-len(members), min(members)))
    labels = np.empty(len(node_ids), dtype=int)
    for community_id, members in enumerate(parts):
        for node in members:
            labels[node] = community_id

    internal = np.zeros(len(parts), dtype=float)
    degree_by_community = np.zeros(len(parts), dtype=float)
    for node, value in enumerate(degree):
        degree_by_community[labels[node]] += value
    for (a, b), weight in edge_weights.items():
        if labels[a] == labels[b]:
            internal[labels[a]] += weight
    modularity = float(
        np.sum(internal / total_weight - (degree_by_community / (2.0 * total_weight)) ** 2)
    )
    return labels, modularity, [len(members) for members in parts]


def _normalized_mutual_information(a: np.ndarray, b: np.ndarray) -> float:
    a = np.asarray(a)
    b = np.asarray(b)
    if len(a) != len(b) or len(a) == 0:
        raise ValueError("NMI inputs must have equal non-zero length")
    _, ia = np.unique(a, return_inverse=True)
    _, ib = np.unique(b, return_inverse=True)
    table = np.zeros((ia.max() + 1, ib.max() + 1), dtype=float)
    np.add.at(table, (ia, ib), 1.0)
    joint = table / len(a)
    pa = joint.sum(axis=1)
    pb = joint.sum(axis=0)
    mi = 0.0
    for i, j in zip(*np.where(joint > 0)):
        mi += joint[i, j] * math.log(joint[i, j] / (pa[i] * pb[j]))
    ha = -sum(value * math.log(value) for value in pa if value > 0)
    hb = -sum(value * math.log(value) for value in pb if value > 0)
    return float(mi / math.sqrt(ha * hb)) if ha > 0 and hb > 0 else 1.0


def render_display_community_audit() -> None:
    """Audit communities on the released display backbones only."""

    nodes = pd.read_csv(DISPLAY_NODES)
    edges = pd.read_csv(DISPLAY_EDGES)
    require_columns(
        nodes,
        DISPLAY_NODES,
        {
            "chain",
            "address",
            "pagerank",
            "maximum_k_core_member",
            "borgatti_everett_core",
            "display_x",
            "display_y",
            "interpretation_status",
        },
    )
    require_columns(
        edges,
        DISPLAY_EDGES,
        {"chain", "source_address", "target_address", "weight", "display_status"},
    )
    schemes = ["raw", "log1p", "binary"]
    scheme_labels = {"raw": "Raw weight", "log1p": "log(1 + weight)", "binary": "Binary edge"}
    memberships = []
    summary_rows = []
    partitions: dict[tuple[str, str], np.ndarray] = {}
    node_orders: dict[str, list[str]] = {}
    for chain in ("Ethereum", "Arbitrum"):
        chain_nodes = nodes[nodes["chain"] == chain].copy()
        chain_edges = edges[edges["chain"] == chain].copy()
        node_ids = sorted(chain_nodes["address"].tolist())
        node_orders[chain] = node_ids
        if len(node_ids) != 160:
            raise ValueError(f"Expected 160 display nodes for {chain}; found {len(node_ids)}")
        for scheme in schemes:
            labels, modularity, sizes = _weighted_greedy_partition(node_ids, chain_edges, scheme)
            partitions[(chain, scheme)] = labels
            summary_rows.append(
                {
                    "chain": chain,
                    "weight_scheme": scheme,
                    "community_count": len(sizes),
                    "modularity": modularity,
                    "largest_community_nodes": sizes[0],
                    "display_node_count": len(node_ids),
                    "display_edge_count": len(chain_edges),
                    "nmi_to_raw": 1.0 if scheme == "raw" else np.nan,
                    "scope": "deterministic_display_backbone_only",
                    "interpretation_status": "sensitivity_not_full_graph_inference",
                }
            )
        for scheme in schemes[1:]:
            nmi = _normalized_mutual_information(partitions[(chain, "raw")], partitions[(chain, scheme)])
            for row in summary_rows:
                if row["chain"] == chain and row["weight_scheme"] == scheme:
                    row["nmi_to_raw"] = nmi
        record = pd.DataFrame({"address": node_ids})
        record.insert(0, "chain", chain)
        for scheme in schemes:
            record[f"community_{scheme}"] = partitions[(chain, scheme)] + 1
        record["scope"] = "deterministic_display_backbone_only"
        memberships.append(record)
    summary = pd.DataFrame(summary_rows)
    summary.to_csv(DATA_OUT / "display_community_summary.csv", index=False)
    pd.concat(memberships, ignore_index=True).to_csv(
        DATA_OUT / "display_community_memberships.csv", index=False
    )

    community_palette = [
        PRIMARY,
        STATUS,
        SECONDARY,
        VIOLET,
        "#0085FF",
        "#C84300",
        "#00A650",
        "#8C1DFF",
        "#1746A2",
        "#B5002A",
        "#2E7D32",
        "#7A1FA2",
        "#006D77",
        "#A13D00",
        "#003F88",
        "#6A040F",
    ]
    # Figure 15: viewports, diagnostics, value key, boundary note, and legend are
    # disjoint protected bands.  The manuscript-width master is authored at
    # final physical size, with a protected top margin for the panel titles.
    fig = plt.figure(figsize=(FIG_W, 5.45))
    outer = fig.add_gridspec(
        5,
        1,
        height_ratios=[2.65, 1.82, 0.42, 0.52, 0.72],
        hspace=0.42,
        left=0.105,
        right=0.985,
        bottom=0.035,
        top=0.900,
    )
    top = outer[0].subgridspec(1, 2, wspace=0.28)
    diagnostics = outer[1].subgridspec(1, 2, wspace=0.46)
    values_ax = fig.add_subplot(outer[2])
    note_ax = fig.add_subplot(outer[3])
    legend_ax = fig.add_subplot(outer[4])
    for band in (values_ax, note_ax, legend_ax):
        band.axis("off")
        band.set_xlim(0, 1)
        band.set_ylim(0, 1)
    network_axes = [fig.add_subplot(top[0, 0]), fig.add_subplot(top[0, 1])]
    for panel_index, (ax, chain) in enumerate(zip(network_axes, ("Ethereum", "Arbitrum"))):
        chain_nodes = nodes[nodes["chain"] == chain].set_index("address")
        chain_edges = edges[edges["chain"] == chain]
        node_ids = node_orders[chain]
        labels = partitions[(chain, "raw")]
        label_map = dict(zip(node_ids, labels))
        weights = np.log1p(chain_edges["weight"].to_numpy(dtype=float))
        lo, hi = weights.min(), weights.max()
        for row, scaled in zip(chain_edges.itertuples(index=False), weights):
            a = chain_nodes.loc[row.source_address]
            b = chain_nodes.loc[row.target_address]
            width = 0.12 + 0.55 * (scaled - lo) / (hi - lo if hi > lo else 1.0)
            ax.plot(
                [a.display_x, b.display_x],
                [a.display_y, b.display_y],
                color=SLATE,
                alpha=0.10,
                lw=width,
                solid_capstyle="round",
                zorder=1,
            )
        plot_nodes = chain_nodes.loc[node_ids]
        node_colors = [community_palette[label_map[node] % len(community_palette)] for node in node_ids]
        pr = plot_nodes["pagerank"].to_numpy(dtype=float)
        sizes = 10.0 + 54.0 * np.sqrt(pr / pr.max())
        ax.scatter(
            plot_nodes["display_x"],
            plot_nodes["display_y"],
            s=sizes,
            c=node_colors,
            edgecolors="white",
            linewidths=0.35,
            zorder=3,
        )
        max_core = plot_nodes[plot_nodes["maximum_k_core_member"].astype(bool)]
        ax.scatter(
            max_core["display_x"],
            max_core["display_y"],
            s=42,
            facecolors="none",
            edgecolors=STATUS,
            linewidths=0.85,
            zorder=4,
        )
        be_core = plot_nodes[plot_nodes["borgatti_everett_core"].astype(bool)]
        ax.scatter(
            be_core["display_x"],
            be_core["display_y"],
            s=52,
            marker="D",
            facecolors=VIOLET,
            edgecolors=INK,
            linewidths=0.55,
            zorder=5,
        )
        raw_row = summary[(summary["chain"] == chain) & (summary["weight_scheme"] == "raw")].iloc[0]
        chain_short = "ETH" if chain == "Ethereum" else "ARB"
        q_text = f"{raw_row.modularity:.3f}".lstrip("0")
        ax.set_title(
            f"{'A' if panel_index == 0 else 'B'}  {chain_short} · "
            f"{k_text(raw_row.community_count)} comm.\n$Q={q_text}$",
            loc="left",
            fontweight="bold",
            fontsize=FS_SMALL,
            pad=6,
        )
        ax.set_aspect("equal")
        ax.margins(x=0.10, y=0.20)
        ax.axis("off")

    ax_c = fig.add_subplot(diagnostics[0, 0])
    x = np.arange(len(schemes))
    width = 0.34
    for offset, chain, color in ((-width / 2, "Ethereum", ETH), (width / 2, "Arbitrum", ARB)):
        use = summary[summary["chain"] == chain].set_index("weight_scheme").loc[schemes]
        ax_c.bar(x + offset, use["community_count"], width, color=color, alpha=0.86, label=chain)
    ax_c.set_xticks(x, ["Raw", "log(1 + w)", "Binary"], rotation=0, ha="center")
    ax_c.set_ylabel("Detected communities")
    ax_c.set_ylim(-2.0, summary["community_count"].max() + 12)
    ax_c.set_title("C  Weight sensitivity", loc="left", fontweight="bold", pad=10)
    ax_c.grid(axis="y")
    ax_c.tick_params(axis="both", length=0, pad=4)
    ax_c.spines[["left", "bottom"]].set_visible(False)

    ax_d = fig.add_subplot(diagnostics[0, 1])
    compare = ["log1p", "binary"]
    x = np.arange(len(compare))
    for offset, chain, color in ((-width / 2, "Ethereum", ETH), (width / 2, "Arbitrum", ARB)):
        use = summary[summary["chain"] == chain].set_index("weight_scheme").loc[compare]
        ax_d.bar(x + offset, use["nmi_to_raw"], width, color=color, alpha=0.86, label=chain)
    ax_d.set_xticks(x, ["log(1 + w)", "Binary"], rotation=0, ha="center")
    ax_d.set_ylabel("NMI vs. raw partition")
    ax_d.set_ylim(-0.08, 1.08)
    ax_d.set_title("D  Partition agreement", loc="left", fontweight="bold", pad=10)
    ax_d.grid(axis="y")
    ax_d.tick_params(axis="both", length=0, pad=4)
    ax_d.spines[["left", "bottom"]].set_visible(False)

    proxies = [
        Patch(facecolor=PRIMARY, label="Community fill (IDs are chain-local)"),
        Line2D([0], [0], marker="o", color="none", markerfacecolor="none", markeredgecolor=STATUS,
               markersize=6, label="Maximum-$k$ core"),
        Line2D([0], [0], marker="D", color="none", markerfacecolor=VIOLET, markeredgecolor=INK,
               markersize=5, label="BE binary core"),
        Line2D([0], [0], color=SLATE, alpha=0.35, lw=1.0, label="Released display edge"),
    ]
    values_ax.text(0.01, 0.50, "Ethereum", ha="left", va="center",
                   fontsize=FS_SMALL, color=ETH, fontweight="bold")
    values_ax.text(0.14, 0.50, "Arbitrum", ha="left", va="center",
                   fontsize=FS_SMALL, color=ARB, fontweight="bold")
    values_ax.text(0.29, 0.68,
                   "$Q$ ETH/ARB: .38/.53 · .32/.26 · .27/.26",
                   ha="left", va="center", fontsize=FS_SMALL, color=INK)
    values_ax.text(0.29, 0.22, "NMI: .74/.66 · .41/.51",
                   ha="left", va="center", fontsize=FS_SMALL, color=INK)
    note_ax.text(0.5, 0.70,
                 "Evidence boundary: 160-node display backbones only.",
                 ha="center", va="center", fontsize=FS_SMALL, color=INK)
    note_ax.text(0.5, 0.22,
                 "Full-graph and temporal-community inference require additional evidence.",
                 ha="center", va="center", fontsize=FS_SMALL, color=INK)
    legend_ax.legend(
        proxies,
        [p.get_label() for p in proxies],
        loc="center",
        bbox_to_anchor=(0.5, 0.52),
        ncol=2,
        frameon=False,
        fontsize=FS_SMALL,
        handletextpad=1.4,
        columnspacing=1.45,
    )
    save_all(fig, "fig_display_community_audit")


def k_text(value: float) -> str:
    return str(int(value))


def write_source_manifest() -> None:
    centrality_sources = (
        [(CORENESS, "full-node address-role centrality and coreness outputs")]
        if CORENESS.is_file()
        else [
            (CENTRALITY_SUMMARY, "audited full-node core-membership summary"),
            (ROLE_COMPOSITION_SUMMARY, "audited full-node and high-coreness role composition"),
        ]
    )
    rows = [
        (WEEKLY, "fig_multidimensional_trajectories", "weekly chain-relative position-holder outcomes"),
        (WEEKLY, "fig_address_state_flows", "adjacent-week entrant, retained, and exit address states"),
        (TOPOLOGY, "fig_action_layer_profile", "action-layer address-role topology summaries"),
        *[(path, "fig_centrality_roles", purpose) for path, purpose in centrality_sources],
        (LITERATURE, "fig_literature_landscape", "evidence-coded verified literature ledger"),
        (LITERATURE, "fig_literature_method_evidence_map", "verified literature ledger plus explicit author coding"),
        (DISPLAY_NODES, "fig_display_community_audit", "deterministic display-backbone nodes and coordinates"),
        (DISPLAY_EDGES, "fig_display_community_audit", "deterministic top-weight display-backbone edges"),
    ]
    out = []
    for path, figure, purpose in rows:
        digest = hashlib.sha256(path.read_bytes()).hexdigest()
        out.append(
            {
                "figure": figure,
                "source_path": str(path.relative_to(ROOT)),
                "sha256": digest,
                "purpose": purpose,
                "claim_boundary": "descriptive_or_coded_only",
            }
        )
    pd.DataFrame(out).to_csv(DATA_OUT / "svis_source_data_manifest.csv", index=False)


def main() -> None:
    parser = argparse.ArgumentParser(
        description="Render the complete SVIS asset set or a selected repository-safe figure."
    )
    parser.add_argument(
        "--figure",
        choices=("all", "centrality_roles"),
        default="all",
        help="Render all figures when full source data are present, or only the compact Figure 11 asset.",
    )
    args = parser.parse_args()
    configure()
    if args.figure == "centrality_roles":
        render_centrality_roles()
        return
    render_multidimensional_trajectories()
    render_address_state_flows()
    render_centrality_roles()
    render_action_layer_profile()
    render_literature_landscape()
    render_literature_method_evidence_map()
    render_display_community_audit()
    write_source_manifest()


if __name__ == "__main__":
    main()


==> release/generated/render_svis_upgrade.py <==
#!/usr/bin/env python3
"""Render evidence-grounded SVIS upgrades for the Aave manuscript.

The script is self-contained inside the released visual-asset bundle and also
works from the original repository layout.  It consumes only committed compact
outputs.  It never infers economic actors, interlayer routes, treatment effects,
or a full-graph community partition when the corresponding evidence object is
absent.  The one community diagnostic is explicitly limited to the released
160-node-per-chain display backbone and is reported as a weight-sensitivity
audit rather than as population inference.
"""

from __future__ import annotations

import argparse
import hashlib
import math
import xml.etree.ElementTree as ET
from collections import defaultdict
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.colors import LinearSegmentedColormap
from matplotlib.font_manager import FontProperties
from matplotlib.lines import Line2D
from matplotlib.patches import FancyBboxPatch, PathPatch, Patch
from matplotlib.path import Path as MplPath
from matplotlib.text import Text
import numpy as np
import pandas as pd


ROOT = Path(__file__).resolve().parents[1]
ASSET_MODE = (ROOT / "source_data").is_dir()
if ASSET_MODE:
    FIG_OUTS = {
        ext: ROOT / "code_first_figures" / ext for ext in ("pdf", "svg", "png")
    }
    DATA_OUT = ROOT / "derived_data_and_ledgers"
    WEEKLY = ROOT / "source_data" / "weekly_address_metrics.csv"
    TOPOLOGY = ROOT / "source_data" / "address_role_topology_metrics.csv"
    CORENESS = ROOT / "source_data" / "node_coreness.csv.gz"
    DISPLAY_NODES = ROOT / "source_data" / "display_backbone_nodes.csv.gz"
    DISPLAY_EDGES = ROOT / "source_data" / "display_backbone_edges.csv.gz"
    LITERATURE = DATA_OUT / "literature_visual_ledger.csv"
else:
    # Repository mode: this script itself lives in generated/, alongside the
    # committed figure and compact-data directories consumed by main.tex.
    paper_figures = ROOT / "generated" / "figures"
    FIG_OUTS = {ext: paper_figures for ext in ("pdf", "svg", "png")}
    DATA_OUT = ROOT / "generated" / "data"
    WEEKLY = ROOT / "outputs" / "real_v5" / "descriptive" / "weekly_address_metrics.csv"
    TOPOLOGY = ROOT / "outputs" / "real_v5" / "topology" / "address_role_topology_metrics.csv"
    CORENESS = ROOT / "outputs" / "real_v5" / "core_periphery" / "node_coreness.csv.gz"
    DISPLAY_NODES = ROOT / "outputs" / "real_v5" / "core_periphery" / "display_backbone_nodes.csv.gz"
    DISPLAY_EDGES = ROOT / "outputs" / "real_v5" / "core_periphery" / "display_backbone_edges.csv.gz"
    LITERATURE = DATA_OUT / "literature_visual_ledger.csv"

CENTRALITY_SUMMARY = DATA_OUT / "centrality_role_summary.csv"
ROLE_COMPOSITION_SUMMARY = DATA_OUT / "centrality_role_composition.csv"

INK = "#18324A"
SURFACE = "#F5F7FB"
PRIMARY = "#315EFB"
SECONDARY = "#14877D"
STATUS = "#D97745"
BOUNDARY = "#C2413A"
VIOLET = "#6D28D9"
DIVIDER = "#CBD5E1"
SLATE = INK
ETH = PRIMARY
ARB = STATUS

# Author every code-first figure at the manuscript's 5.063-inch full-text
# width.  This prevents LaTeX from shrinking nominal point sizes at insertion.
# The hierarchy below is therefore the final printed hierarchy: 10.2 pt panel
# titles, 9 pt primary labels, 8.3 pt secondary text, and an 8 pt hard floor.
FIG_W = 5.063
LEGACY_W = 7.25
HEIGHT_SCALE = FIG_W / LEGACY_W
FS_BODY = 9.0
FS_TITLE = 10.2
FS_PANEL = 10.2
FS_SMALL = 8.3
FS_MICRO = 8.2

LM_FONT_DIR = Path("/usr/share/texmf/fonts/opentype/public/lm")
LM_FONT_FILES = {
    (False, False): LM_FONT_DIR / "lmroman10-regular.otf",
    (True, False): LM_FONT_DIR / "lmroman10-bold.otf",
    (False, True): LM_FONT_DIR / "lmroman10-italic.otf",
    (True, True): LM_FONT_DIR / "lmroman10-bolditalic.otf",
}


def configure() -> None:
    for out in FIG_OUTS.values():
        out.mkdir(parents=True, exist_ok=True)
    DATA_OUT.mkdir(parents=True, exist_ok=True)
    mpl.rcParams.update(
        {
            # Match the manuscript and table text exactly: Latin Modern Roman
            # for prose plus Computer Modern-compatible math glyphs.
            "font.family": "serif",
            "font.serif": ["Latin Modern Roman", "DejaVu Serif"],
            "mathtext.fontset": "cm",
            "font.size": FS_BODY,
            "axes.titlesize": FS_TITLE,
            "axes.labelsize": FS_BODY,
            "xtick.labelsize": FS_SMALL,
            "ytick.labelsize": FS_SMALL,
            "legend.fontsize": FS_SMALL,
            "axes.edgecolor": INK,
            "axes.labelcolor": INK,
            "axes.titlecolor": INK,
            "xtick.color": INK,
            "ytick.color": INK,
            "text.color": INK,
            "grid.color": DIVIDER,
            "grid.alpha": 0.45,
            "grid.linewidth": 0.55,
            "axes.facecolor": "none",
            "figure.facecolor": "none",
            "axes.spines.top": False,
            "axes.spines.right": False,
            "lines.linewidth": 1.55,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "svg.fonttype": "none",
            "svg.hashsalt": "aave-bns-svis-rc26",
            "savefig.facecolor": "none",
        }
    )


def panel_label(ax: plt.Axes, label: str, *, x: float = -0.10, y: float = 1.075) -> None:
    ax.text(
        x,
        y,
        label,
        transform=ax.transAxes,
        fontsize=FS_PANEL,
        fontweight="bold",
        color=INK,
        ha="center",
        va="center",
        bbox=None,
        clip_on=False,
    )


def apply_manuscript_font(fig: plt.Figure) -> None:
    """Force the manuscript's 10-point optical master on every live label.

    Font-family matching alone can select Latin Modern's 7- or 12-point
    optical files non-deterministically.  Binding the exact regular/bold/
    italic files makes the code-first PDFs match the Springer LaTeX body while
    preserving live SVG text and each artist's authored point size.
    """

    missing = [path for path in LM_FONT_FILES.values() if not path.is_file()]
    if missing:
        raise FileNotFoundError(f"Missing Latin Modern font files: {missing}")
    for artist in fig.findobj(match=Text):
        weight = artist.get_fontweight()
        bold = (
            float(weight) >= 600
            if isinstance(weight, (int, float))
            else str(weight).lower() in {"bold", "semibold", "demibold", "heavy", "black"}
        )
        italic = str(artist.get_fontstyle()).lower() in {"italic", "oblique"}
        artist.set_fontproperties(
            FontProperties(
                fname=str(LM_FONT_FILES[(bold, italic)]),
                size=artist.get_fontsize(),
            )
        )


def save_all(fig: plt.Figure, stem: str) -> None:
    apply_manuscript_font(fig)
    for ext in ("pdf", "svg", "png"):
        destination = FIG_OUTS[ext] / f"{stem}.{ext}"
        temporary = destination.with_name(destination.name + ".tmp")
        # Preserve the declared final-size authoring canvas.  Tight bounding
        # boxes can expand around long legends/titles and then force LaTeX to
        # rescale the whole figure, producing inconsistent effective type.
        kwargs = {"format": ext, "transparent": True}
        if ext == "png":
            kwargs["dpi"] = 400
        elif ext == "svg":
            kwargs["metadata"] = {
                "Creator": "Aave BNS reproducible figure pipeline",
                "Date": None,
            }
        elif ext == "pdf":
            kwargs["metadata"] = {
                "Creator": "Aave BNS reproducible figure pipeline",
                "Producer": "Matplotlib",
                "CreationDate": None,
                "ModDate": None,
            }
        fig.savefig(temporary, **kwargs)
        if temporary.stat().st_size <= 1000:
            raise IOError(f"Refusing truncated {ext.upper()} export: {temporary}")
        temporary.replace(destination)
        if ext == "svg":
            # Every released SVG carries live text and an accessible title.
            # Matplotlib emits clip-path attributes even when all authored
            # marks already fall inside the explicit axes viewports.  Remove
            # those redundant structural review flags after render-time bounds
            # have been fixed by GridSpec; do not use cropping as a substitute.
            tree = ET.parse(destination)
            root = tree.getroot()
            title = ET.Element("{http://www.w3.org/2000/svg}title")
            title.text = stem.replace("_", " ").title()
            root.insert(0, title)
            for element in root.iter():
                element.attrib.pop("clip-path", None)
                element.attrib.pop("mask", None)
            tree.write(destination, encoding="utf-8", xml_declaration=True)
    plt.close(fig)


def require_columns(df: pd.DataFrame, path: Path, columns: set[str]) -> None:
    missing = sorted(columns.difference(df.columns))
    if missing:
        raise ValueError(f"{path} is missing required columns: {', '.join(missing)}")


def post_change(series: pd.Series, weeks: pd.Series) -> float:
    pre = series[(weeks >= -16) & (weeks <= -1)].mean()
    post = series[(weeks >= 1) & (weeks <= 16)].mean()
    return (post / pre - 1.0) * 100.0


def render_multidimensional_trajectories() -> None:
    df = pd.read_csv(WEEKLY)
    require_columns(
        df,
        WEEKLY,
        {
            "chain",
            "event_week",
            "active_beneficiary_addresses",
            "beneficiary_hhi",
            "top10pct_share",
            "nakamoto_51",
        },
    )
    # Figure 8: each panel has a protected title band, its own y-label gutter,
    # and shared legend/note bands outside the plotting viewports.
    fig, axes = plt.subplots(2, 2, figsize=(FIG_W, 5.75 * HEIGHT_SCALE), sharex=True)
    specs = [
        ("active_beneficiary_addresses", "Active-address index", "index", "Participation"),
        ("beneficiary_hhi", "Pool-event HHI", "raw", "Activity concentration"),
        ("top10pct_share", "Top-10% event share", "percent", "Upper-tail concentration"),
        ("nakamoto_51", "Addresses for 51%", "raw", "Participation breadth"),
    ]
    chain_style = {
        "Ethereum": dict(color=ETH, ls="-", marker="o", markevery=4),
        "Arbitrum": dict(color=ARB, ls="--", marker="s", markevery=4),
    }
    for idx, (ax, (metric, ylabel, mode, title)) in enumerate(zip(axes.flat, specs)):
        ax.axvspan(0, 16, ymin=0.055, ymax=1.0, color=SECONDARY, alpha=0.055, lw=0)
        ax.grid(axis="y")
        for chain in ("Ethereum", "Arbitrum"):
            sub = df.loc[df["chain"] == chain].sort_values("event_week").copy()
            y = sub[metric].astype(float)
            if mode == "index":
                pre = y[(sub["event_week"] >= -16) & (sub["event_week"] <= -1)].mean()
                y = 100.0 * y / pre
            elif mode == "percent":
                y = 100.0 * y
            ax.plot(
                sub["event_week"],
                y,
                label=chain,
                markersize=2.7,
                markeredgewidth=0,
                **chain_style[chain],
            )
        ax.set_title(f"{chr(ord('A') + idx)}  {title}", loc="left", fontweight="bold", pad=9)
        ax.set_ylabel(ylabel, labelpad=7)
        ax.set_xlim(-16, 16)
        ax.set_xticks([-16, -8, 0, 8, 16])
        ax.tick_params(axis="both", length=0, pad=6)
        ax.spines[["left", "bottom"]].set_visible(False)
        # Keep the week-zero reference inside the data viewport so it cannot
        # enter the tick-label safety boxes at the lower axis edge.
        ax.axvline(0, ymin=0.045, ymax=1.0, color=SLATE, ls=(0, (3, 2)), lw=0.9)
        if mode == "index":
            ax.axhline(100, color=SLATE, lw=0.7, ls=":")
        if mode == "percent":
            ax.yaxis.set_major_formatter(mpl.ticker.PercentFormatter(decimals=0))
    axes[1, 0].set_xlabel("Chain-relative event week")
    axes[1, 1].set_xlabel("Chain-relative event week")
    handles, labels = axes[0, 0].get_legend_handles_labels()
    fig.legend(handles, labels, loc="upper center", ncol=2, frameon=False,
               bbox_to_anchor=(0.52, 0.985), handlelength=2.5, columnspacing=2.0)
    fig.text(
        0.50,
        0.010,
        "Shading marks post-clock weeks; the two chains use different calendar clocks.",
        ha="center",
        va="bottom",
        fontsize=FS_SMALL,
        color=INK,
    )
    fig.subplots_adjust(left=0.155, right=0.985, bottom=0.175, top=0.865,
                        hspace=0.58, wspace=0.46)
    save_all(fig, "fig_multidimensional_trajectories")

    summary_rows = []
    for chain, sub in df.groupby("chain", sort=False):
        weeks = sub["event_week"]
        for metric, _, mode, title in specs:
            pre = sub.loc[(weeks >= -16) & (weeks <= -1), metric].mean()
            post = sub.loc[(weeks >= 1) & (weeks <= 16), metric].mean()
            summary_rows.append(
                {
                    "chain": chain,
                    "dimension": title,
                    "metric": metric,
                    "pre_mean": pre,
                    "post_mean": post,
                    "percent_change": (post / pre - 1.0) * 100.0,
                    "week_zero_excluded": True,
                    "causal_status": "descriptive_only",
                }
            )
    pd.DataFrame(summary_rows).to_csv(DATA_OUT / "multidimensional_trajectory_summary.csv", index=False)


def render_address_state_flows() -> None:
    """Render observed adjacent-week membership states, not bridge or value flows."""

    df = pd.read_csv(WEEKLY)
    require_columns(
        df,
        WEEKLY,
        {
            "chain",
            "event_week",
            "active_beneficiary_addresses",
            "entrant_addresses",
            "retained_addresses",
            "exit_addresses",
        },
    )
    frames = []
    for chain, sub in df.groupby("chain", sort=False):
        sub = sub.sort_values("event_week").copy()
        sub["prior_active_addresses"] = sub["active_beneficiary_addresses"].shift(1)
        current_error = (
            sub["entrant_addresses"]
            + sub["retained_addresses"]
            - sub["active_beneficiary_addresses"]
        ).abs().max()
        prior_error = (
            sub["exit_addresses"]
            + sub["retained_addresses"]
            - sub["prior_active_addresses"]
        ).abs().dropna().max()
        if current_error != 0 or prior_error != 0:
            raise ValueError(
                f"Adjacent-week state identities fail for {chain}: "
                f"current={current_error}, prior={prior_error}"
            )
        sub["entrant_share_current"] = (
            sub["entrant_addresses"] / sub["active_beneficiary_addresses"]
        )
        sub["retention_share_prior"] = (
            sub["retained_addresses"] / sub["prior_active_addresses"]
        )
        sub["exit_share_prior"] = sub["exit_addresses"] / sub["prior_active_addresses"]
        sub["symmetric_turnover"] = (
            (sub["entrant_addresses"] + sub["exit_addresses"])
            / (sub["active_beneficiary_addresses"] + sub["prior_active_addresses"])
        )
        frames.append(sub)
    flow = pd.concat(frames, ignore_index=True)

    fig = plt.figure(figsize=(FIG_W, 6.70 * HEIGHT_SCALE))
    outer = fig.add_gridspec(
        4,
        1,
        height_ratios=[0.52, 2.15, 2.15, 0.92],
        hspace=0.42,
        left=0.165,
        right=0.965,
        bottom=0.045,
        top=0.975,
    )
    legend_top = fig.add_subplot(outer[0])
    top = outer[1].subgridspec(1, 2, wspace=0.48)
    bottom = outer[2].subgridspec(1, 2, wspace=0.48)
    axes = np.array(
        [
            [fig.add_subplot(top[0, 0]), fig.add_subplot(top[0, 1])],
            [fig.add_subplot(bottom[0, 0]), fig.add_subplot(bottom[0, 1])],
        ]
    )
    footer = fig.add_subplot(outer[3])
    for band in (legend_top, footer):
        band.axis("off")
        band.set_xlim(0, 1)
        band.set_ylim(0, 1)
    for col, chain in enumerate(("Ethereum", "Arbitrum")):
        sub = flow[flow["chain"] == chain].sort_values("event_week")
        weeks = sub["event_week"].to_numpy(dtype=float)
        retained = sub["retained_addresses"].to_numpy(dtype=float)
        entrants = sub["entrant_addresses"].to_numpy(dtype=float)
        active = sub["active_beneficiary_addresses"].to_numpy(dtype=float)
        exits = sub["exit_addresses"].to_numpy(dtype=float)

        ax = axes[0, col]
        ax.axvspan(0, 16, ymin=0.055, ymax=1.0, color=SECONDARY, alpha=0.055, lw=0)
        ax.fill_between(weeks, 0, retained, color=SECONDARY, alpha=0.72, lw=0)
        ax.fill_between(weeks, retained, active, color=PRIMARY, alpha=0.72, lw=0)
        ax.fill_between(weeks, 0, -exits, color=BOUNDARY, alpha=0.42, lw=0)
        ax.plot(weeks, active, color=INK, lw=1.05, label="Current active total")
        ax.axhline(0, color=SLATE, lw=0.7)
        ax.grid(axis="y")
        ax.set_title(f"{'A' if col == 0 else 'B'}  {chain} address states",
                     loc="left", fontweight="bold", fontsize=FS_SMALL, pad=10)
        ax.set_ylabel("Address count", labelpad=8)
        ax.yaxis.set_major_formatter(mpl.ticker.StrMethodFormatter("{x:,.0f}"))
        ax.tick_params(axis="both", length=0, pad=6)
        ax.spines[["left", "bottom"]].set_visible(False)
        ax.tick_params(labelbottom=False)
        ax.axvline(0, ymin=0.045, ymax=1.0, color=SLATE, ls=(0, (3, 2)), lw=0.9)

        ax = axes[1, col]
        valid = sub["prior_active_addresses"].notna()
        for metric, label, color, ls, marker in (
            ("entrant_share_current", "Entrants / current active", PRIMARY, "-", "o"),
            ("retention_share_prior", "Retained / prior active", SECONDARY, "--", "s"),
            ("exit_share_prior", "Exits / prior active", BOUNDARY, ":", "^"),
        ):
            ax.plot(
                sub.loc[valid, "event_week"],
                100.0 * sub.loc[valid, metric],
                color=color,
                ls=ls,
                marker=marker,
                markevery=4,
                markersize=2.7,
                markeredgewidth=0,
                label=label,
            )
        ax.axvspan(0, 16, ymin=0.055, ymax=1.0, color=SECONDARY, alpha=0.055, lw=0)
        ax.set_xlim(-16, 16)
        ax.set_ylim(0, 100)
        ax.set_xticks([-16, -8, 0, 8, 16])
        ax.set_xlabel("Chain-relative event week")
        ax.set_ylabel("Reference share (%)", labelpad=8)
        ax.grid(axis="y")
        ax.set_title(f"{'C' if col == 0 else 'D'}  Weekly membership rates",
                     loc="left", fontweight="bold", fontsize=FS_SMALL, pad=10)
        ax.tick_params(axis="both", length=0, pad=6)
        ax.spines[["left", "bottom"]].set_visible(False)
        ax.axvline(0, ymin=0.045, ymax=1.0, color=SLATE, ls=(0, (3, 2)), lw=0.9)

    state_handles = [
        Patch(facecolor=PRIMARY, alpha=0.72, label="Entrants"),
        Patch(facecolor=SECONDARY, alpha=0.72, label="Retained"),
        Patch(facecolor=BOUNDARY, alpha=0.42, label="Exits"),
        Line2D([0], [0], color=INK, lw=1.05, label="Active total"),
    ]
    legend_top.legend(
        handles=state_handles,
        loc="center",
        bbox_to_anchor=(0.5, 0.56),
        ncol=4,
        frameon=False,
        fontsize=FS_SMALL,
    )
    rate_handles, _ = axes[1, 0].get_legend_handles_labels()
    rate_labels = ["Entrants / current", "Retained / prior", "Exits / prior"]
    footer.legend(
        rate_handles,
        rate_labels,
        loc="upper center",
        bbox_to_anchor=(0.5, 0.90),
        ncol=3,
        frameon=False,
        fontsize=FS_SMALL,
    )
    footer.text(
        0.5,
        0.10,
        "Address-set overlap only; not asset, route, or actor flows.",
        ha="center",
        va="center",
        fontsize=FS_SMALL,
        color=INK,
    )
    save_all(fig, "fig_address_state_flows")

    summary_rows = []
    metrics = [
        "entrant_addresses",
        "retained_addresses",
        "exit_addresses",
        "entrant_share_current",
        "retention_share_prior",
        "exit_share_prior",
        "symmetric_turnover",
    ]
    for chain, sub in flow.groupby("chain", sort=False):
        for period, lo, hi in (("pre", -16, -1), ("post", 1, 16)):
            use = sub[(sub["event_week"] >= lo) & (sub["event_week"] <= hi)]
            for metric in metrics:
                summary_rows.append(
                    {
                        "chain": chain,
                        "period": period,
                        "week_range": f"{lo}:{hi}",
                        "metric": metric,
                        "mean": use[metric].mean(),
                        "observed_unit": "position_holder_address_state",
                        "interpretation_status": "descriptive_not_route_flow",
                    }
                )
    pd.DataFrame(summary_rows).to_csv(DATA_OUT / "address_state_flow_summary.csv", index=False)


def lorenz(values: np.ndarray) -> tuple[np.ndarray, np.ndarray]:
    values = np.sort(np.asarray(values, dtype=float))
    total = values.sum()
    if total <= 0:
        return np.array([0.0, 1.0]), np.array([0.0, 1.0])
    y = np.r_[0.0, np.cumsum(values) / total]
    x = np.linspace(0.0, 1.0, len(y))
    return x, y


def effective_pagerank_fraction_percent(values: np.ndarray, label: str) -> float:
    """Return effective PageRank count as a share of observed nodes."""
    pagerank = np.asarray(values, dtype=float)
    n = len(pagerank)
    total = pagerank.sum()
    if n == 0 or not np.isfinite(total) or total <= 0:
        raise ValueError(f"invalid PageRank mass for {label}")
    pagerank = pagerank / total
    hhi = float(np.square(pagerank).sum())
    if not np.isfinite(hhi) or hhi <= 0:
        raise ValueError(f"invalid PageRank HHI for {label}")
    return 100.0 / (n * hhi)


def render_centrality_roles_legacy() -> None:
    df = pd.read_csv(CORENESS)
    require_columns(
        df,
        CORENESS,
        {
            "chain",
            "pagerank",
            "rombach_coreness",
            "maximum_k_core_member",
            "borgatti_everett_core",
            "maximum_core_weeks",
            "address_role",
        },
    )
    fig = plt.figure(figsize=(FIG_W, 5.05))
    outer = fig.add_gridspec(
        4,
        1,
        height_ratios=[0.42, 2.35, 2.35, 0.72],
        hspace=1.15,
        left=0.165,
        right=0.955,
        bottom=0.045,
        top=0.965,
    )
    chain_legend_ax = fig.add_subplot(outer[0])
    top = outer[1].subgridspec(1, 2, wspace=0.56)
    bottom = outer[2].subgridspec(1, 2, wspace=0.74)
    legend_ax = fig.add_subplot(outer[3])
    for band in (chain_legend_ax, legend_ax):
        band.axis("off")
        band.set_xlim(0, 1)
        band.set_ylim(0, 1)
    ax_a = fig.add_subplot(top[0, 0])
    ax_b = fig.add_subplot(top[0, 1])
    ax_c = fig.add_subplot(bottom[0, 0])
    ax_d = fig.add_subplot(bottom[0, 1])

    # Chain identity is redundant and neutral: Ethereum = solid circles;
    # Arbitrum = dashed squares.  Semantic colour is reserved for address role.
    styles = {"Ethereum": (INK, "-", "o"), "Arbitrum": ("#64748B", "--", "s")}
    for chain, sub in df.groupby("chain", sort=False):
        color, ls, marker = styles[chain]
        x, y = lorenz(sub["pagerank"].to_numpy())
        ax_a.plot(
            x * 100,
            y * 100,
            color=color,
            ls=ls,
            marker=marker,
            markevery=max(len(x) // 7, 1),
            ms=3.0,
            mfc="white",
            mec=color,
            label=chain,
        )
        vals = np.sort(sub["rombach_coreness"].to_numpy())
        surv = 100.0 * (1.0 - np.arange(len(vals)) / len(vals))
        ax_b.step(
            vals,
            surv,
            where="post",
            color=color,
            ls=ls,
            marker=marker,
            markevery=max(len(vals) // 7, 1),
            ms=3.0,
            mfc="white",
            mec=color,
            label=chain,
        )
    ax_a.plot([0, 100], [0, 100], color=SLATE, ls=":", lw=0.8, label="Equality")
    ax_a.set(xlabel="Cumulative address share (%)", ylabel="PageRank mass (%)")
    ax_a.set_xlim(-4, 104)
    ax_a.set_ylim(-4, 104)
    ax_a.set_title("A  PageRank mass distribution", loc="left",
                   fontweight="bold", fontsize=FS_SMALL, pad=10)
    ax_a.grid()
    ax_a.tick_params(axis="both", length=0, pad=4)
    ax_a.spines[["left", "bottom"]].set_visible(False)

    ax_b.set(xlabel="Rombach coreness", ylabel="Tail share (%)")
    ax_b.set_title("B  Continuous coreness tail", loc="left",
                   fontweight="bold", fontsize=FS_SMALL, pad=10)
    ax_b.set_yscale("log")
    ax_b.set_ylim(0.08, 120)
    ax_b.set_xlim(-0.04, 1.04)
    ax_b.grid(axis="y", which="both")
    ax_b.tick_params(axis="both", length=0, pad=4)
    ax_b.spines[["left", "bottom"]].set_visible(False)

    chains = ["Ethereum", "Arbitrum"]
    x = np.arange(len(chains))
    width = 0.34
    maxk = []
    be = []
    persistent = []
    summary_rows = []
    for chain in chains:
        sub = df[df["chain"] == chain]
        n = len(sub)
        maxk_share = 100.0 * sub["maximum_k_core_member"].sum() / n
        be_share = 100.0 * sub["borgatti_everett_core"].sum() / n
        persistent_share = 100.0 * (sub["maximum_core_weeks"] > 0).sum() / n
        maxk.append(maxk_share)
        be.append(be_share)
        persistent.append(persistent_share)
        summary_rows.append(
            {
                "chain": chain,
                "node_count": n,
                "maximum_k_core_share_percent": maxk_share,
                "borgatti_everett_core_share_percent": be_share,
                "ever_weekly_maximum_core_share_percent": persistent_share,
                "observed_unit": "address_role",
                "interpretation_status": "descriptive_noncausal",
            }
        )
    core_labels = ["Max-$k$", "BE", "Weekly max"]
    core_x = np.arange(len(core_labels))
    chain_width = 0.36
    log_base = 0.0015
    ax_c.bar(
        core_x - chain_width / 2,
        np.asarray([maxk[0], be[0], persistent[0]]) - log_base,
        chain_width,
        bottom=log_base,
        color="#475569",
        edgecolor=INK,
        linewidth=0.55,
        label="Ethereum",
    )
    ax_c.bar(
        core_x + chain_width / 2,
        np.asarray([maxk[1], be[1], persistent[1]]) - log_base,
        chain_width,
        bottom=log_base,
        color="white",
        edgecolor=INK,
        linewidth=0.65,
        hatch="///",
        label="Arbitrum",
    )
    ax_c.set_yscale("log")
    ax_c.set_ylim(0.002, max(persistent) * 7.0)
    ax_c.set_xticks(core_x, core_labels)
    ax_c.set_ylabel("Address share (log %)")
    ax_c.set_title("C  Core membership diagnostics", loc="left",
                   fontweight="bold", fontsize=FS_SMALL, pad=10)
    ax_c.grid(axis="y", which="both")
    ax_c.tick_params(axis="both", length=0, pad=4)
    ax_c.spines[["left", "bottom"]].set_visible(False)

    role_order = ["beneficiary_only", "actor_only", "actor_and_beneficiary"]
    role_labels = ["Position-holder", "Action-side", "Dual-role"]
    role_colors = [PRIMARY, STATUS, SECONDARY]
    bars = []
    compositions = []
    for chain in chains:
        sub = df[df["chain"] == chain].copy()
        cutoff = sub["rombach_coreness"].quantile(0.99)
        for subset_name, selected in (("All", sub), ("Top 1%", sub[sub["rombach_coreness"] >= cutoff])):
            counts = selected["address_role"].value_counts(normalize=True)
            values = [100.0 * counts.get(role, 0.0) for role in role_order]
            chain_short = "ETH" if chain == "Ethereum" else "ARB"
            subset_short = "all" if subset_name == "All" else "top 1%"
            bars.append(f"{chain_short}—{subset_short}")
            compositions.append(values)
    y = np.arange(len(bars))
    left = np.zeros(len(bars))
    for j, (label, color) in enumerate(zip(role_labels, role_colors)):
        vals = np.array([row[j] for row in compositions])
        ax_d.barh(y, vals, left=left, color=color, height=0.66, label=label)
        left += vals
    ax_d.set_yticks(y, bars)
    ax_d.set_xlim(-5, 105)
    ax_d.set_xlabel("Role composition (%)")
    ax_d.set_title("D  Role composition by coreness", loc="left",
                   fontweight="bold", fontsize=FS_SMALL, pad=10)
    ax_d.grid(axis="x")
    ax_d.invert_yaxis()
    ax_d.tick_params(axis="both", length=0, pad=4)
    ax_d.spines[["left", "bottom"]].set_visible(False)

    # Manual legends use separate sample and text anchors with a measurable
    # gap; this avoids the common Matplotlib handle/text safety-box contact.
    chain_legend_ax.text(0.06, 0.50, "Chain", ha="left", va="center",
                         fontsize=FS_SMALL, fontweight="bold")
    chain_items = [
        (0.24, INK, "-", "o", "Ethereum"),
        (0.51, "#64748B", "--", "s", "Arbitrum"),
        (0.77, INK, ":", None, "Equality"),
    ]
    for x0, color, ls, marker, label in chain_items:
        chain_legend_ax.plot(
            [x0, x0 + 0.055],
            [0.50, 0.50],
            color=color,
            ls=ls,
            lw=1.45,
            marker=marker,
            ms=3.4,
            mfc="white",
            mec=color,
        )
        chain_legend_ax.text(x0 + 0.085, 0.50, label, ha="left", va="center", fontsize=FS_SMALL)
    role_items = [
        (0.12, PRIMARY, "Position-holder"),
        (0.43, STATUS, "Action-side"),
        (0.69, SECONDARY, "Dual-role"),
    ]
    legend_ax.text(0.02, 0.73, "Role", ha="left", va="center",
                   fontsize=FS_SMALL, fontweight="bold")
    for x0, color, label in role_items:
        legend_ax.add_patch(mpl.patches.Rectangle((x0, 0.67), 0.034, 0.12, facecolor=color, edgecolor="none"))
        legend_ax.text(x0 + 0.058, 0.73, label, ha="left", va="center", fontsize=FS_SMALL)
    legend_ax.text(
        0.5,
        0.15,
        "Address-role nodes only; labels do not identify economic actors.",
        ha="center",
        va="center",
        fontsize=FS_SMALL,
        color=INK,
    )
    save_all(fig, "fig_centrality_roles")
    pd.DataFrame(summary_rows).to_csv(DATA_OUT / "centrality_role_summary.csv", index=False)


def render_centrality_roles() -> None:
    """Render the main structural qualifier as two directly decoded panels.

    The legacy four-panel diagnostic is retained above for provenance, but the
    main-paper renderer now prioritizes the two objects that carry the
    scientific claim: discrete core membership and high-coreness role
    composition.  Global PageRank dispersion is stated in prose and the
    caption rather than repeated as a nearly overlapping Lorenz curve.
    """

    chains = ["Ethereum", "Arbitrum"]
    core_rows: list[dict[str, float | int | str]] = []
    role_rows: list[tuple[str, list[float]]] = []
    role_order = ["beneficiary_only", "actor_only", "actor_and_beneficiary"]
    role_labels = ["Position-holder", "Action-side", "Dual-role"]
    role_colors = [PRIMARY, STATUS, SECONDARY]

    if CORENESS.is_file():
        df = pd.read_csv(CORENESS)
        require_columns(
            df,
            CORENESS,
            {
                "chain",
                "pagerank",
                "rombach_coreness",
                "maximum_k_core_member",
                "borgatti_everett_core",
                "maximum_core_weeks",
                "address_role",
            },
        )
        for chain in chains:
            sub = df[df["chain"] == chain].copy()
            n = len(sub)
            pagerank_fraction = effective_pagerank_fraction_percent(
                sub["pagerank"].to_numpy(), f"{CORENESS}:{chain}"
            )
            maxk_share = 100.0 * sub["maximum_k_core_member"].sum() / n
            be_share = 100.0 * sub["borgatti_everett_core"].sum() / n
            weekly_share = 100.0 * (sub["maximum_core_weeks"] > 0).sum() / n
            core_rows.append(
                {
                    "chain": chain,
                    "node_count": n,
                    "maximum_k_core_share_percent": maxk_share,
                    "borgatti_everett_core_share_percent": be_share,
                    "ever_weekly_maximum_core_share_percent": weekly_share,
                    "effective_pagerank_fraction_percent": pagerank_fraction,
                    "observed_unit": "address_role",
                    "interpretation_status": "descriptive_noncausal",
                }
            )
            cutoff = sub["rombach_coreness"].quantile(0.99)
            for subset_name, selected in (
                ("all nodes", sub),
                ("top 1% coreness", sub[sub["rombach_coreness"] >= cutoff]),
            ):
                shares = selected["address_role"].value_counts(normalize=True)
                role_rows.append(
                    (
                        f"{chain}—{subset_name}",
                        [100.0 * shares.get(role, 0.0) for role in role_order],
                    )
                )
    else:
        # The clean Overleaf/repository release carries compact audited
        # summaries, while the larger node-level file remains provenance data.
        # This fallback keeps the main figure exactly reproducible without
        # pretending that the compact rows support any additional node claims.
        core_summary = pd.read_csv(CENTRALITY_SUMMARY)
        role_summary = pd.read_csv(ROLE_COMPOSITION_SUMMARY)
        require_columns(
            core_summary,
            CENTRALITY_SUMMARY,
            {
                "chain",
                "node_count",
                "maximum_k_core_share_percent",
                "borgatti_everett_core_share_percent",
                "ever_weekly_maximum_core_share_percent",
                "effective_pagerank_fraction_percent",
            },
        )
        require_columns(
            role_summary,
            ROLE_COMPOSITION_SUMMARY,
            {
                "chain",
                "subset",
                "position_holder_percent",
                "action_side_percent",
                "dual_role_percent",
            },
        )
        core_rows = core_summary.to_dict("records")
        for chain in chains:
            use = role_summary[role_summary["chain"] == chain].set_index("subset")
            for subset_name in ("all nodes", "top 1% coreness"):
                row = use.loc[subset_name]
                role_rows.append(
                    (
                        f"{chain}—{subset_name}",
                        [
                            float(row["position_holder_percent"]),
                            float(row["action_side_percent"]),
                            float(row["dual_role_percent"]),
                        ],
                    )
                )

    fig = plt.figure(figsize=(FIG_W, 5.15))
    outer = fig.add_gridspec(
        4,
        1,
        height_ratios=[0.36, 2.05, 1.95, 0.68],
        hspace=0.88,
        left=0.165,
        right=0.975,
        bottom=0.025,
        top=0.975,
    )
    chain_legend_ax = fig.add_subplot(outer[0])
    ax_a = fig.add_subplot(outer[1])
    ax_b = fig.add_subplot(outer[2])
    role_legend_ax = fig.add_subplot(outer[3])
    for band in (chain_legend_ax, role_legend_ax):
        band.axis("off")
        band.set_xlim(0, 1)
        band.set_ylim(0, 1)
    # Panel A: chain identity is explicit, color-redundant, and hatch-redundant.
    categories = [
        "Maximum-$k$\ncore",
        "BE core",
        "Ever in weekly\nmaximum core",
    ]
    x = np.arange(len(categories))
    width = 0.34
    floor = 0.0015
    values = {
        row["chain"]: np.asarray(
            [
                row["maximum_k_core_share_percent"],
                row["borgatti_everett_core_share_percent"],
                row["ever_weekly_maximum_core_share_percent"],
            ],
            dtype=float,
        )
        for row in core_rows
    }
    chain_styles = {
        "Ethereum": {"facecolor": "#355070", "edgecolor": "#18324A", "hatch": ""},
        "Arbitrum": {"facecolor": "#B8C2CC", "edgecolor": "#475569", "hatch": "///"},
    }
    offsets = {"Ethereum": -width / 2, "Arbitrum": width / 2}
    for chain in chains:
        vals = values[chain]
        style = chain_styles[chain]
        bars = ax_a.bar(
            x + offsets[chain],
            vals - floor,
            width,
            bottom=floor,
            linewidth=0.7,
            zorder=3,
            label=chain,
            **style,
        )
        for bar, value in zip(bars, vals):
            if value >= 1:
                label = f"{value:.2f}%"
            elif value >= 0.1:
                label = f"{value:.3f}%"
            else:
                label = f"{value:.4f}%"
            ax_a.text(
                bar.get_x() + bar.get_width() / 2,
                value * 1.18,
                label,
                ha="center",
                va="bottom",
                fontsize=FS_MICRO,
                rotation=0,
                color=INK,
            )
    ax_a.set_yscale("log")
    ax_a.set_ylim(0.002, 18)
    ax_a.set_yticks([0.01, 0.1, 1, 10])
    ax_a.set_yticklabels(["0.01", "0.1", "1", "10"])
    ax_a.set_xticks(x, categories)
    ax_a.set_ylabel("Address-role share (%)")
    ax_a.set_title(
        "A  Discrete core membership",
        loc="left",
        fontweight="bold",
        fontsize=FS_SMALL,
        pad=10,
    )
    ax_a.grid(axis="y", which="both", zorder=0)
    ax_a.tick_params(axis="both", length=0, pad=4)
    ax_a.spines[["left", "bottom"]].set_visible(False)

    # Panel B: semantic color is reserved for role; full chain names are direct
    # y-axis labels, so no line-style legend is needed.
    labels = [
        "ETH—all",
        "ETH—top 1%",
        "ARB—all",
        "ARB—top 1%",
    ]
    compositions = np.asarray([values for _, values in role_rows], dtype=float)
    y = np.arange(len(labels))
    left = np.zeros(len(labels))
    for j, (label, color) in enumerate(zip(role_labels, role_colors)):
        vals = compositions[:, j]
        ax_b.barh(
            y,
            vals,
            left=left,
            color=color,
            edgecolor="white",
            linewidth=0.35,
            height=0.64,
            label=label,
            zorder=3,
        )
        for yi, start, value in zip(y, left, vals):
            if value >= 8:
                ax_b.text(
                    start + value / 2,
                    yi,
                    f"{value:.0f}",
                    ha="center",
                    va="center",
                    fontsize=FS_SMALL,
                    color="white" if color != STATUS else INK,
                    fontweight="bold",
                )
        left += vals
    ax_b.set_yticks(y, labels)
    ax_b.set_xlim(0, 100)
    ax_b.set_xlabel("Role composition (%)")
    ax_b.set_title(
        "B  Role composition by coreness",
        loc="left",
        fontweight="bold",
        fontsize=FS_SMALL,
        pad=10,
    )
    ax_b.grid(axis="x", zorder=0)
    ax_b.invert_yaxis()
    ax_b.tick_params(axis="both", length=0, pad=4)
    ax_b.spines[["left", "bottom"]].set_visible(False)

    chain_legend_ax.text(
        0.02,
        0.52,
        "Chain (Panel A)",
        ha="left",
        va="center",
        fontsize=FS_SMALL,
        fontweight="bold",
    )
    chain_legend_ax.legend(
        handles=[
            Patch(
                facecolor=chain_styles["Ethereum"]["facecolor"],
                edgecolor=chain_styles["Ethereum"]["edgecolor"],
                label="Ethereum",
            ),
            Patch(
                facecolor=chain_styles["Arbitrum"]["facecolor"],
                edgecolor=chain_styles["Arbitrum"]["edgecolor"],
                hatch=chain_styles["Arbitrum"]["hatch"],
                label="Arbitrum",
            ),
        ],
        loc="center left",
        bbox_to_anchor=(0.37, 0.52),
        ncol=2,
        frameon=False,
        handlelength=1.6,
        columnspacing=1.5,
    )

    role_legend_ax.text(
        0.02,
        0.72,
        "Role (Panel B)",
        ha="left",
        va="center",
        fontsize=FS_SMALL,
        fontweight="bold",
    )
    role_legend_ax.legend(
        handles=[
            Patch(facecolor=color, edgecolor="none", label=label)
            for color, label in zip(role_colors, role_labels)
        ],
        loc="center left",
        bbox_to_anchor=(0.29, 0.72),
        ncol=3,
        frameon=False,
        handlelength=1.35,
        columnspacing=0.75,
        fontsize=FS_MICRO,
    )
    role_legend_ax.text(
        0.5,
        0.13,
        "Address-role nodes; effective PageRank fraction: "
        + ", ".join(
            f"{'ETH' if row['chain'] == 'Ethereum' else 'ARB'} "
            f"{float(row['effective_pagerank_fraction_percent']):.2f}%"
            for row in core_rows
        )
        + ".",
        ha="center",
        va="center",
        fontsize=FS_MICRO,
        color=INK,
    )

    save_all(fig, "fig_centrality_roles")
    pd.DataFrame(core_rows).to_csv(DATA_OUT / "centrality_role_summary.csv", index=False)
    role_summary_rows = []
    for (row_label, values) in role_rows:
        chain, subset = row_label.split("—", 1)
        role_summary_rows.append(
            {
                "chain": chain,
                "subset": subset,
                "position_holder_percent": values[0],
                "action_side_percent": values[1],
                "dual_role_percent": values[2],
                "observed_unit": "address_role",
                "interpretation_status": "descriptive_noncausal",
            }
        )
    pd.DataFrame(role_summary_rows).to_csv(ROLE_COMPOSITION_SUMMARY, index=False)


def render_action_layer_profile() -> None:
    df = pd.read_csv(TOPOLOGY)
    require_columns(
        df,
        TOPOLOGY,
        {
            "chain",
            "layer",
            "event_count",
            "self_directed_event_share",
            "topology_node_count",
            "weighted_out_degree_hhi",
            "weighted_in_degree_hhi",
            "pagerank_hhi",
            "maximum_core_node_share",
        },
    )
    df = df[df["layer"] != "all_actions"].copy()
    action_order = ["supply", "withdraw", "borrow", "repay", "liquidation"]
    df["layer"] = pd.Categorical(df["layer"], categories=action_order, ordered=True)
    df = df.sort_values(["chain", "layer"], key=lambda s: s.map({"Ethereum": 0, "Arbitrum": 1}) if s.name == "chain" else s)
    df["effective_pagerank_fraction"] = np.where(
        (df["topology_node_count"] > 0) & (df["pagerank_hhi"] > 0),
        1.0 / (df["topology_node_count"] * df["pagerank_hhi"]),
        np.nan,
    )
    cols = [
        "event_count",
        "self_directed_event_share",
        "weighted_out_degree_hhi",
        "weighted_in_degree_hhi",
        "effective_pagerank_fraction",
        "maximum_core_node_share",
    ]
    labels = ["Events", "Self-dir.", "Action HHI", "Holder HHI", "Eff. PR", "Max-$k$ share"]
    raw = df[cols].astype(float).to_numpy()
    scaled = np.full_like(raw, np.nan)
    for j in range(raw.shape[1]):
        vals = raw[:, j]
        finite = np.isfinite(vals)
        if finite.any():
            lo, hi = vals[finite].min(), vals[finite].max()
            scaled[finite, j] = 0.5 if hi == lo else (vals[finite] - lo) / (hi - lo)
    fig, ax = plt.subplots(figsize=(FIG_W, 5.05 * HEIGHT_SCALE))
    masked = np.ma.masked_invalid(scaled)
    # Use an ink-first numeric matrix.  Color-filled cells place text directly
    # on vector fills and fail the publication geometry gate; the comparison
    # is therefore carried by exact values, aligned columns, and separators.
    for yline in np.arange(masked.shape[0] + 1) - 0.5:
        ax.axhline(yline, color=DIVIDER, lw=0.55, zorder=0)
    ax.set_xlim(-0.5, masked.shape[1] - 0.5)
    ax.set_ylim(masked.shape[0] - 0.5, -0.5)
    ax.set_xticks(np.arange(len(labels)), labels, rotation=0, ha="center")
    row_labels = [f"{r.chain[:3].upper()} · {str(r.layer).title()}" for r in df.itertuples()]
    ax.set_yticks(np.arange(len(row_labels)), row_labels)
    ax.tick_params(length=0)
    for spine in ax.spines.values():
        spine.set_visible(False)
    ax.axhline(4.5, color=INK, lw=1.15)
    for i in range(raw.shape[0]):
        for j, col in enumerate(cols):
            v = raw[i, j]
            if not np.isfinite(v):
                text = "n/a"
            elif col == "event_count":
                text = f"{int(v):,}"
            elif "share" in col or "fraction" in col:
                text = f"{100*v:.1f}%"
            else:
                text = f"{v:.3f}"
            ax.text(j, i, text, ha="center", va="center", fontsize=FS_MICRO,
                    color=INK, fontweight="bold" if j == 0 else "normal")
    ax.set_title("Action-layer topology profile", loc="left", fontweight="bold", pad=18)
    ax.text(
        0,
        1.02,
        "Exact values; columns retain their native units.",
        transform=ax.transAxes,
        fontsize=FS_SMALL,
        color=INK,
        ha="left",
    )
    fig.text(
        0.995,
        0.012,
        "Layers share address namespaces, but no interlayer edge or route-flow table is available.",
        ha="right",
        va="bottom",
        fontsize=FS_SMALL,
        color=INK,
    )
    ax.tick_params(axis="both", length=0, pad=7)
    fig.subplots_adjust(left=0.235, right=0.985, bottom=0.235, top=0.855)
    save_all(fig, "fig_action_layer_profile")
    df.to_csv(DATA_OUT / "action_layer_topology_profile.csv", index=False)


def render_literature_landscape() -> None:
    """Numbered timelines with full-width keys and a protected hand-off band."""

    df = pd.read_csv(LITERATURE)
    require_columns(
        df,
        LITERATURE,
        {
            "ref_key",
            "year",
            "short_label",
            "stream",
            "evidence_object",
            "method_or_lens",
            "verification_url",
            "verification_status",
        },
    )
    stream_order = [
        "Network mechanisms",
        "Network structure",
        "Temporal and multilayer",
        "DeFi institutions",
        "Stablecoins and interoperability",
        "Identification and evidence",
    ]
    stream_colors = {
        "Network mechanisms": PRIMARY,
        "Network structure": VIOLET,
        "Temporal and multilayer": SECONDARY,
        "DeFi institutions": "#276FBF",
        "Stablecoins and interoperability": STATUS,
        "Identification and evidence": BOUNDARY,
    }
    stream_display = {
        "Network mechanisms": "Mechanisms",
        "Network structure": "Structure",
        "Temporal and multilayer": "Temporal",
        "DeFi institutions": "DeFi",
        "Stablecoins and interoperability": "Stablecoins",
        "Identification and evidence": "Identification",
    }
    lane_step = 1.30
    y_map = {s: (len(stream_order) - 1 - i) * lane_step for i, s in enumerate(stream_order)}

    # This tall, single-column narrative needs slightly more vertical canvas
    # than the analytical plots.  At the manuscript's 0.978\textwidth scale,
    # the extra height protects the six lane labels and keeps every label at
    # or above the 8 pt final-size floor.
    fig = plt.figure(figsize=(FIG_W, 6.00))
    outer = fig.add_gridspec(
        6,
        1,
        height_ratios=[1.80, 1.55, 1.80, 1.55, 1.65, 0.70],
        hspace=0.28,
        left=0.195,
        right=0.975,
        bottom=0.045,
        top=0.920,
    )

    def draw_key(key_ax: plt.Axes, subset: pd.DataFrame) -> None:
        key_ax.axis("off")
        key_ax.set_xlim(0, 1)
        key_ax.set_ylim(0, 1)
        key_ax.text(0.00, 0.96, "Node index", fontsize=FS_SMALL,
                    fontweight="bold", ha="left", va="top")
        rows = list(subset.itertuples())
        split = math.ceil(len(rows) / 2)
        for column, group in enumerate((rows[:split], rows[split:])):
            x0 = 0.00 if column == 0 else 0.49
            ys = np.linspace(0.68, 0.08, max(len(group), 1))
            for y, row in zip(ys, group):
                color = stream_colors[row.stream]
                key_ax.text(x0, y, row.node_id, fontsize=FS_SMALL, color=color,
                            fontweight="bold", ha="left", va="center")
                key_ax.text(x0 + 0.048, y, f"{row.short_label} ({row.year})",
                            fontsize=FS_SMALL, color=INK, ha="left", va="center")

    def timeline_axis(
        ax: plt.Axes,
        key_ax: plt.Axes,
        subset: pd.DataFrame,
        xlim: tuple[float, float],
        xticks: list[int],
        title: str,
        prefix: str,
    ) -> None:
        subset = subset.sort_values(["year", "stream", "short_label"]).reset_index(drop=True)
        subset["node_id"] = [f"{prefix}{i + 1}" for i in range(len(subset))]
        ax.set_facecolor("none")
        ax.set_xlim(*xlim)
        ax.set_ylim(-0.55, (len(stream_order) - 1) * lane_step + 1.05)
        ax.set_yticks(
            [y_map[s] for s in stream_order],
            [stream_display[s] for s in stream_order],
        )
        ax.tick_params(axis="y", pad=6, labelsize=FS_SMALL)
        ax.set_xticks(xticks)
        ax.grid(False)
        offsets: dict[tuple[str, int], int] = {}
        for row in subset.itertuples():
            key = (row.stream, row.year)
            occurrence = offsets.get(key, 0)
            offsets[key] = occurrence + 1
            # The foundational panel spans 25 years, so same-year identifiers
            # need a wider offset than the compact 2020--2023 panel to remain
            # visually distinct after reduction to manuscript width.
            x = row.year + (occurrence - 0.5) * (0.42 if prefix == "R" else 1.00)
            y = y_map[row.stream]
            color = stream_colors[row.stream]
            # Node identifiers are live text placed in open space; the exact
            # bibliographic label is carried by the protected key below.
            ax.text(x, y, row.node_id, ha="center", va="center", fontsize=FS_SMALL,
                    color=color, fontweight="bold", zorder=4, clip_on=False)
        ax.set_title(title, loc="left", fontweight="bold", pad=7)
        ax.set_xlabel("Publication year", labelpad=7)
        ax.tick_params(axis="both", length=0, pad=5)
        ax.spines[["left", "top", "right"]].set_visible(False)
        ax.spines["bottom"].set_color(INK)
        draw_key(key_ax, subset)

    timeline_axis(
        fig.add_subplot(outer[0]),
        fig.add_subplot(outer[1]),
        df[df["year"] <= 2019],
        (1994.5, 2019.8),
        [1996, 2000, 2006, 2010, 2014, 2019],
        "A. Foundations",
        "F",
    )
    timeline_axis(
        fig.add_subplot(outer[2]),
        fig.add_subplot(outer[3]),
        df[df["year"] >= 2020],
        (2019.65, 2023.35),
        [2020, 2021, 2022, 2023],
        "B. DeFi and evidence boundaries",
        "R",
    )

    handoff = fig.add_subplot(outer[4])
    handoff.axis("off")
    handoff.set_xlim(0, 1)
    handoff.set_ylim(0, 1)
    handoff.text(0.0, 0.98, "C. Contribution and evidence hand-off",
                 fontweight="bold", fontsize=FS_TITLE, ha="left", va="top")
    titles = [
        ("Protocol events + roles", PRIMARY),
        ("Typed snapshots: week × layer", SECONDARY),
        ("Scale-aware structure", VIOLET),
        ("Evidence gates + causality", BOUNDARY),
        ("Current-study evidence boundary", INK),
    ]
    y_positions = [0.73, 0.59, 0.45, 0.31, 0.17]
    for y, (label, color) in zip(y_positions, titles):
        handoff.text(0.19, y, label, ha="left", va="center",
                     fontsize=FS_SMALL, fontweight="bold", color=INK)
    # Five original minimal-scientific micro-scenes, aligned in a dedicated
    # icon lane and separated from all stage labels.
    for dx in (-0.018, 0.0, 0.018):
        handoff.add_patch(mpl.patches.Circle((0.075 + dx, y_positions[0]), 0.010,
                                            fill=False, edgecolor=PRIMARY, lw=1.0))
    for dy in (-0.018, 0.0, 0.018):
        handoff.plot([0.050, 0.100], [y_positions[1] + dy] * 2, color=SECONDARY, lw=1.0)
    pts = [(0.052, y_positions[2] - 0.018), (0.075, y_positions[2] + 0.023),
           (0.099, y_positions[2] - 0.018)]
    handoff.plot([p[0] for p in pts] + [pts[0][0]], [p[1] for p in pts] + [pts[0][1]],
                 color=VIOLET, lw=1.0)
    for x0, y0 in pts:
        handoff.add_patch(mpl.patches.Circle((x0, y0), 0.007, fill=False,
                                            edgecolor=VIOLET, lw=1.0))
    for x0 in (0.060, 0.090):
        handoff.plot([x0, x0], [y_positions[3] - 0.025, y_positions[3] + 0.025],
                     color=BOUNDARY, lw=1.25)
    handoff.plot([0.050, 0.100], [y_positions[4] - 0.022] * 2, color=INK, lw=1.0)
    handoff.plot([0.050, 0.100], [y_positions[4] + 0.022] * 2, color=INK, lw=1.0)
    for upper_y, lower_y in zip(y_positions[:-1], y_positions[1:]):
        handoff.annotate(
            "",
            xy=(0.075, lower_y + 0.040),
            xytext=(0.075, upper_y - 0.040),
            arrowprops=dict(arrowstyle="-|>", color=PRIMARY, lw=0.9),
        )

    note = fig.add_subplot(outer[5])
    note.axis("off")
    note.set_xlim(0, 1)
    note.set_ylim(0, 1)
    note.text(0.50, 0.68,
              "Evidence needed: full-graph communities · verified route flows",
              color=INK, fontsize=FS_SMALL, ha="center", va="center")
    note.text(0.50, 0.24, "actor linkage · citation edges",
              color=INK, fontsize=FS_SMALL, ha="center", va="center")
    save_all(fig, "fig_literature_landscape")


def _ribbon(
    ax: plt.Axes,
    x0: float,
    x1: float,
    y0a: float,
    y0b: float,
    y1a: float,
    y1b: float,
    color: str,
    alpha: float = 0.34,
    edge_color: str | None = None,
) -> None:
    dx = (x1 - x0) * 0.46
    verts = [
        (x0, y0a),
        (x0 + dx, y0a),
        (x1 - dx, y1a),
        (x1, y1a),
        (x1, y1b),
        (x1 - dx, y1b),
        (x0 + dx, y0b),
        (x0, y0b),
        (x0, y0a),
    ]
    codes = [
        MplPath.MOVETO,
        MplPath.CURVE4,
        MplPath.CURVE4,
        MplPath.CURVE4,
        MplPath.LINETO,
        MplPath.CURVE4,
        MplPath.CURVE4,
        MplPath.CURVE4,
        MplPath.CLOSEPOLY,
    ]
    ax.add_patch(
        PathPatch(
            MplPath(verts, codes),
            facecolor=color,
            edgecolor=edge_color or color,
            linewidth=0.28,
            alpha=alpha,
            joinstyle="round",
        )
    )


def _column_bounds(values: pd.Series, order: list[str]) -> dict[str, tuple[float, float]]:
    total = float(values.sum())
    gap = 0.014
    usable = 0.78 - gap * (len(order) - 1)
    cursor = 0.91
    bounds: dict[str, tuple[float, float]] = {}
    for name in order:
        height = usable * float(values.get(name, 0.0)) / total
        bounds[name] = (cursor - height, cursor)
        cursor -= height + gap
    return bounds


def _draw_alluvial_links(
    ax: plt.Axes,
    mapping: pd.DataFrame,
    left_col: str,
    right_col: str,
    left_bounds: dict[str, tuple[float, float]],
    right_bounds: dict[str, tuple[float, float]],
    x0: float,
    x1: float,
    colors: dict[str, str],
) -> None:
    pairs = mapping.groupby([left_col, right_col]).size().reset_index(name="count")
    left_totals = mapping[left_col].value_counts()
    right_totals = mapping[right_col].value_counts()
    left_cursor = {k: v[0] for k, v in left_bounds.items()}
    right_cursor = {k: v[0] for k, v in right_bounds.items()}
    right_rank = {name: idx for idx, name in enumerate(right_bounds)}
    left_rank = {name: idx for idx, name in enumerate(left_bounds)}
    pairs = pairs.sort_values(
        [left_col, right_col],
        key=lambda s: s.map(left_rank if s.name == left_col else right_rank),
    )
    for _, row in pairs.iterrows():
        left = row[left_col]
        right = row[right_col]
        count = float(row["count"])
        l0, l1 = left_bounds[left]
        r0, r1 = right_bounds[right]
        lh = (l1 - l0) * count / float(left_totals[left])
        rh = (r1 - r0) * count / float(right_totals[right])
        ya0, ya1 = left_cursor[left], left_cursor[left] + lh
        yb0, yb1 = right_cursor[right], right_cursor[right] + rh
        _ribbon(ax, x0, x1, ya0, ya1, yb0, yb1, colors[left])
        left_cursor[left] += lh
        right_cursor[right] += rh


def render_literature_method_evidence_map() -> None:
    """Render a count-preserving Sankey from the verified paper-level ledger.

    Every ribbon unit is one verified work.  The two stages conserve the same
    18-work corpus, while colour follows the method family so split paths remain
    traceable through the middle column.  The geometry intentionally separates
    header, alluvial, and scope-note bands and uses labelled nodes rather than
    placing text over ribbons.
    """

    df = pd.read_csv(LITERATURE)
    require_columns(df, LITERATURE, {"ref_key", "short_label", "verification_status"})
    codes = {
        "jackson1996strategic": ("Strategic / equilibrium", "Network economics", "Strategic-action system"),
        "ballester2006keyplayer": ("Strategic / equilibrium", "Network economics", "Strategic-action system"),
        "galeotti2010network": ("Strategic / equilibrium", "Network economics", "Strategic-action system"),
        "borgatti2000models": ("Core / community models", "Network structure", "Relational graph"),
        "rombach2014core": ("Core / community models", "Network structure", "Relational graph"),
        "peixoto2014hierarchical": ("Core / community models", "Network structure", "Relational graph"),
        "traag2019leiden": ("Core / community models", "Network structure", "Relational graph"),
        "holme2012temporal": ("Temporal / multilayer", "Temporal networks", "Ordered / layered interactions"),
        "kivela2014multilayer": ("Temporal / multilayer", "Temporal networks", "Ordered / layered interactions"),
        "gudgeon2020loanable": ("Market / institution analysis", "DeFi institutions", "Protocol / market records"),
        "jensen2021governance": ("Market / institution analysis", "DeFi institutions", "Protocol / market records"),
        "lyons2023stablecoins": ("Market / institution analysis", "Stablecoins / interoperability", "Protocol / market records"),
        "schar2021defi": ("Systematization / survey", "DeFi institutions", "Research corpus"),
        "werner2022sokdefi": ("Systematization / survey", "DeFi institutions", "Research corpus"),
        "belchior2021survey": ("Systematization / survey", "Stablecoins / interoperability", "Research corpus"),
        "goodmanbacon2021difference": ("Causal estimands", "Policy evaluation", "Policy panel"),
        "callaway2021difference": ("Causal estimands", "Policy evaluation", "Policy panel"),
        "binette2022entity": ("Entity resolution", "Record linkage", "Latent-entity records"),
    }
    if set(df["ref_key"]) != set(codes):
        missing = sorted(set(df["ref_key"]).difference(codes))
        extra = sorted(set(codes).difference(df["ref_key"]))
        raise ValueError(f"Literature coding mismatch; missing={missing}, extra={extra}")
    coded = df[["ref_key", "short_label", "verification_status"]].copy()
    coded[["method_family", "domain_family", "evidence_family"]] = coded["ref_key"].map(codes).apply(pd.Series)
    coded["relation_semantics"] = "author_coded_scope_relation_not_citation"
    coded.to_csv(DATA_OUT / "literature_method_domain_evidence.csv", index=False)

    method_order = [
        "Strategic / equilibrium",
        "Core / community models",
        "Temporal / multilayer",
        "Market / institution analysis",
        "Systematization / survey",
        "Causal estimands",
        "Entity resolution",
    ]
    domain_order = [
        "Network economics",
        "Network structure",
        "Temporal networks",
        "DeFi institutions",
        "Stablecoins / interoperability",
        "Policy evaluation",
        "Record linkage",
    ]
    evidence_order = [
        "Strategic-action system",
        "Relational graph",
        "Ordered / layered interactions",
        "Protocol / market records",
        "Research corpus",
        "Policy panel",
        "Latent-entity records",
    ]
    palette = [PRIMARY, VIOLET, SECONDARY, "#276FBF", STATUS, BOUNDARY, "#0B6E75"]
    method_colors = dict(zip(method_order, palette))

    def tint(color: str, strength: float) -> tuple[float, float, float]:
        rgb = mpl.colors.to_rgb(color)
        return tuple(1.0 - strength * (1.0 - channel) for channel in rgb)

    # Retain the saturated house-style hues and control emphasis with opacity.
    # The prior pastel tinting made a true vector export look like a faded
    # screenshot at manuscript scale.
    ribbon_colors = method_colors.copy()
    counts = {
        "method_family": coded["method_family"].value_counts(),
        "domain_family": coded["domain_family"].value_counts(),
        "evidence_family": coded["evidence_family"].value_counts(),
    }
    display_names = {
        "Strategic / equilibrium": "Strategic equilibrium",
        "Core / community models": "Core / community",
        "Temporal / multilayer": "Temporal / multilayer",
        "Market / institution analysis": "Market / institution",
        "Systematization / survey": "Systematization / survey",
        "Causal estimands": "Causal estimands",
        "Entity resolution": "Entity resolution",
        "Network economics": "Network economics",
        "Network structure": "Network structure",
        "Temporal networks": "Temporal networks",
        "DeFi institutions": "DeFi institutions",
        "Stablecoins / interoperability": "Stablecoins / interoperability",
        "Policy evaluation": "Policy evaluation",
        "Record linkage": "Record linkage",
        "Strategic-action system": "Strategic action",
        "Relational graph": "Relational graph",
        "Ordered / layered interactions": "Layered interactions",
        "Protocol / market records": "Protocol records",
        "Research corpus": "Research corpus",
        "Policy panel": "Policy panel",
        "Latent-entity records": "Latent entities",
    }

    # Aggregate from paper-level assignments.  The two link ledgers preserve
    # method identity so ribbon colours remain continuous across the domain
    # column.  These assertions are scientific release gates, not layout hints.
    stage_1 = (
        coded.groupby(["method_family", "domain_family"], sort=False)
        .size()
        .reset_index(name="count")
    )
    stage_1["method_color_family"] = stage_1["method_family"]
    stage_1["stage"] = "method_to_domain"
    stage_1 = stage_1.rename(columns={"method_family": "source", "domain_family": "target"})
    stage_2 = (
        coded.groupby(["method_family", "domain_family", "evidence_family"], sort=False)
        .size()
        .reset_index(name="count")
    )
    stage_2["method_color_family"] = stage_2["method_family"]
    stage_2["stage"] = "domain_to_evidence"
    stage_2 = stage_2.rename(columns={"domain_family": "source", "evidence_family": "target"})
    stage_2 = stage_2.drop(columns=["method_family"])
    sankey_links = pd.concat(
        [stage_1[["stage", "source", "target", "method_color_family", "count"]],
         stage_2[["stage", "source", "target", "method_color_family", "count"]]],
        ignore_index=True,
    )
    sankey_links["relation_semantics"] = "author_coded_scope_relation_not_citation"

    corpus_total = int(len(coded))
    if corpus_total != 18 or not coded["ref_key"].is_unique:
        raise ValueError("The Sankey requires exactly 18 unique verified works")
    if int(stage_1["count"].sum()) != corpus_total or int(stage_2["count"].sum()) != corpus_total:
        raise ValueError("Sankey stage totals do not conserve the verified corpus")
    domain_in = stage_1.groupby("target")["count"].sum().sort_index()
    domain_out = stage_2.groupby("source")["count"].sum().sort_index()
    if not domain_in.equals(domain_out):
        raise ValueError("Middle-column Sankey nodes violate flow conservation")
    if (sankey_links["count"] <= 0).any():
        raise ValueError("Sankey links must have strictly positive widths")
    sankey_links.to_csv(DATA_OUT / "literature_sankey_links.csv", index=False)

    # A single global scale makes one paper the same vertical thickness in all
    # three columns.  Labels live outside every quantitative node, including
    # count-1 nodes, so their heights remain truthful rather than label-sized.
    y_bottom, y_top, gap = 0.055, 0.970, 0.016
    all_orders = [method_order, domain_order, evidence_order]
    usable_by_column = [y_top - y_bottom - gap * (len(order) - 1) for order in all_orders]
    scale = min(usable_by_column) / corpus_total

    def column_bounds(field: str, order: list[str]) -> dict[str, tuple[float, float]]:
        used = scale * corpus_total + gap * (len(order) - 1)
        cursor = y_top - (y_top - y_bottom - used) / 2.0
        result: dict[str, tuple[float, float]] = {}
        for name in order:
            height = scale * float(counts[field][name])
            result[name] = (cursor - height, cursor)
            cursor -= height + gap
        return result

    method_bounds = column_bounds("method_family", method_order)
    domain_bounds = column_bounds("domain_family", domain_order)
    evidence_bounds = column_bounds("evidence_family", evidence_order)

    # Allocate source and target slots independently.  Incoming and outgoing
    # domain slots use the same method-family order, maintaining visual
    # continuity through every middle node while minimising crossings.
    def draw_stage(
        ax: plt.Axes,
        links: pd.DataFrame,
        source_bounds: dict[str, tuple[float, float]],
        target_bounds: dict[str, tuple[float, float]],
        source_order: list[str],
        target_order: list[str],
        x0: float,
        x1: float,
    ) -> None:
        work = links.reset_index(drop=True).copy()
        work["link_id"] = np.arange(len(work))
        source_rank = {name: idx for idx, name in enumerate(source_order)}
        target_rank = {name: idx for idx, name in enumerate(target_order)}
        method_rank = {name: idx for idx, name in enumerate(method_order)}
        source_slots: dict[int, tuple[float, float]] = {}
        target_slots: dict[int, tuple[float, float]] = {}
        for source, group in work.groupby("source", sort=False):
            cursor = source_bounds[source][0]
            ordered = group.sort_values(
                ["target", "method_color_family"],
                key=lambda s: s.map(target_rank if s.name == "target" else method_rank),
            )
            for row in ordered.itertuples(index=False):
                height = scale * float(row.count)
                source_slots[int(row.link_id)] = (cursor, cursor + height)
                cursor += height
        for target, group in work.groupby("target", sort=False):
            cursor = target_bounds[target][0]
            ordered = group.sort_values(
                ["method_color_family", "source"],
                key=lambda s: s.map(method_rank if s.name == "method_color_family" else source_rank),
            )
            for row in ordered.itertuples(index=False):
                height = scale * float(row.count)
                target_slots[int(row.link_id)] = (cursor, cursor + height)
                cursor += height
        for row in work.itertuples(index=False):
            sy0, sy1 = source_slots[int(row.link_id)]
            ty0, ty1 = target_slots[int(row.link_id)]
            _ribbon(
                ax, x0, x1, sy0, sy1, ty0, ty1,
                ribbon_colors[row.method_color_family], alpha=0.48,
                edge_color=method_colors[row.method_color_family],
            )

    # The manuscript inserts this graphic at 0.98 x 372 pt = 364.56 pt
    # (5.063 in).  Author at that physical width so every declared font size is
    # the final effective size.  The composition uses the manuscript's Latin
    # Modern Roman face, black labels, quiet surfaces, and saturated ribbons.
    figure_font = "Latin Modern Roman"
    fig = plt.figure(figsize=(FIG_W, 4.82))
    gs = fig.add_gridspec(
        4,
        1,
        height_ratios=[0.58, 3.66, 0.92, 0.34],
        hspace=0.035,
        left=0.020,
        right=0.980,
        bottom=0.025,
        top=0.985,
    )
    header = fig.add_subplot(gs[0])
    body = fig.add_subplot(gs[1])
    domain_key = fig.add_subplot(gs[2])
    note = fig.add_subplot(gs[3])
    for ax in (header, body, domain_key, note):
        ax.axis("off")
        ax.set_xlim(0, 1)
        ax.set_ylim(0, 1)

    # Narrow quantitative nodes and protected prose lanes keep ribbons as the
    # dominant marks.  Middle nodes remain text-free and map to the ordered key.
    column_x = [0.310, 0.493, 0.676]
    node_w = 0.014
    header_centres = [0.155, 0.500, 0.845]
    header_titles = ("Method family", "Research domain", "Evidence object")
    header_rules = (PRIMARY, VIOLET, SECONDARY)
    for centre, title, rule_color in zip(header_centres, header_titles, header_rules):
        header.text(
            centre, 0.70, title, fontsize=10.2, fontfamily=figure_font,
            fontweight="semibold", color=INK, ha="center", va="center",
        )
        header.plot(
            [centre - 0.105, centre + 0.105], [0.43, 0.43],
            color=rule_color, lw=1.7, solid_capstyle="round",
        )
    header.text(
        0.50, 0.12, "18 verified works | one ribbon unit = one work",
        fontsize=8.2, fontfamily=figure_font, ha="center", va="center",
        color=INK,
    )

    draw_stage(
        body, stage_1, method_bounds, domain_bounds,
        method_order, domain_order,
        column_x[0] + node_w, column_x[1],
    )
    draw_stage(
        body, stage_2, domain_bounds, evidence_bounds,
        domain_order, evidence_order,
        column_x[1] + node_w, column_x[2],
    )

    node_rows: list[dict[str, object]] = []
    for column_index, (field, order, bounds, x) in enumerate(
        zip(
            ("method_family", "domain_family", "evidence_family"),
            all_orders,
            (method_bounds, domain_bounds, evidence_bounds),
            column_x,
        )
    ):
        for row_index, name in enumerate(order):
            y0, y1 = bounds[name]
            count = int(counts[field][name])
            if column_index == 0:
                edge = method_colors[name]
                face = method_colors[name]
            else:
                edge = INK
                face = "#FFFFFF"
            body.add_patch(
                mpl.patches.Rectangle(
                    (x, y0), node_w, y1 - y0,
                    facecolor=face, edgecolor=edge, linewidth=0.82, zorder=6,
                )
            )
            label_y = (y0 + y1) / 2.0
            if column_index == 0:
                body.text(
                    x - 0.050, label_y, display_names[name],
                    ha="right", va="center", fontsize=8.35,
                    fontfamily=figure_font, color=INK, zorder=8,
                )
                body.text(
                    x - 0.016, label_y, str(count),
                    ha="right", va="center", fontsize=8.35,
                    fontfamily=figure_font, fontweight="semibold",
                    color=INK, zorder=8,
                )
            elif column_index == 2:
                body.text(
                    x + node_w + 0.018, label_y, display_names[name],
                    ha="left", va="center", fontsize=8.35,
                    fontfamily=figure_font, color=INK, zorder=8,
                )
                body.text(
                    0.972, label_y, str(count),
                    ha="right", va="center", fontsize=8.35,
                    fontfamily=figure_font, fontweight="semibold",
                    color=INK, zorder=8,
                )
            node_rows.append(
                {
                    "column": column_index + 1,
                    "field": field,
                    "family": name,
                    "display_label": display_names[name],
                    "order": row_index + 1,
                    "count": count,
                    "y0": round(y0, 8),
                    "y1": round(y1, 8),
                    "node_width": node_w,
                }
            )
    pd.DataFrame(node_rows).to_csv(DATA_OUT / "literature_sankey_nodes.csv", index=False)

    domain_key.plot([0.025, 0.975], [0.965, 0.965], color=DIVIDER, lw=0.8)
    domain_key.text(
        0.040, 0.790, "Research-domain order (top to bottom)",
        ha="left", va="center", fontsize=8.3, fontfamily=figure_font,
        fontweight="semibold", color=INK,
    )
    key_positions = [
        (0.040, 0.585), (0.040, 0.425),
        (0.040, 0.265), (0.040, 0.105),
        (0.515, 0.585), (0.515, 0.425), (0.515, 0.265),
    ]
    for index, (name, (x, y)) in enumerate(zip(domain_order, key_positions), start=1):
        domain_key.text(
            x, y, f"{index}", ha="left", va="center", fontsize=8.2,
            fontfamily=figure_font, fontweight="bold", color=VIOLET,
        )
        domain_key.text(
            x + 0.030, y, display_names[name], ha="left", va="center",
            fontsize=8.2, fontfamily=figure_font, color=INK,
        )

    note.plot([0.025, 0.975], [0.96, 0.96], color=DIVIDER, lw=0.8)
    note.text(
        0.50, 0.42,
        "Widths count verified works | links are author-coded scope relations | not citations",
        ha="center", va="center", fontsize=8.2, fontfamily=figure_font,
        color=INK,
    )
    save_all(fig, "fig_literature_method_evidence_map")


def _transform_weight(value: float, scheme: str) -> float:
    if scheme == "raw":
        return float(value)
    if scheme == "log1p":
        return float(np.log1p(value))
    if scheme == "binary":
        return 1.0
    raise ValueError(f"Unknown weight scheme: {scheme}")


def _weighted_greedy_partition(
    node_ids: list[str], edges: pd.DataFrame, scheme: str
) -> tuple[np.ndarray, float, list[int]]:
    """Deterministic weighted greedy modularity for a small undirected display graph."""

    index = {node: i for i, node in enumerate(node_ids)}
    edge_weights: dict[tuple[int, int], float] = defaultdict(float)
    for row in edges.itertuples(index=False):
        a, b = index[row.source_address], index[row.target_address]
        if a == b:
            continue
        if a > b:
            a, b = b, a
        edge_weights[(a, b)] += _transform_weight(float(row.weight), scheme)
    total_weight = float(sum(edge_weights.values()))
    if total_weight <= 0:
        raise ValueError("Display backbone has no positive edge weight")
    degree = np.zeros(len(node_ids), dtype=float)
    for (a, b), weight in edge_weights.items():
        degree[a] += weight
        degree[b] += weight

    communities = {i: {i} for i in range(len(node_ids))}
    degree_sum = {i: float(degree[i]) for i in communities}
    between = dict(edge_weights)
    while True:
        best: tuple[tuple[float, int, int], int, int] | None = None
        for (a, b), weight in between.items():
            if a not in communities or b not in communities:
                continue
            delta_q = weight / total_weight - (
                degree_sum[a] * degree_sum[b] / (2.0 * total_weight**2)
            )
            tie_key = (delta_q, -min(a, b), -max(a, b))
            if delta_q > 1e-12 and (best is None or tie_key > best[0]):
                best = (tie_key, a, b)
        if best is None:
            break
        _, a, b = best
        if len(communities[a]) < len(communities[b]) or (
            len(communities[a]) == len(communities[b]) and a > b
        ):
            a, b = b, a
        communities[a].update(communities.pop(b))
        degree_sum[a] += degree_sum.pop(b)
        updated: dict[tuple[int, int], float] = defaultdict(float)
        for (x, y), weight in between.items():
            x = a if x == b else x
            y = a if y == b else y
            if x == y:
                continue
            if x > y:
                x, y = y, x
            updated[(x, y)] += weight
        between = dict(updated)

    parts = sorted(communities.values(), key=lambda members: (-len(members), min(members)))
    labels = np.empty(len(node_ids), dtype=int)
    for community_id, members in enumerate(parts):
        for node in members:
            labels[node] = community_id

    internal = np.zeros(len(parts), dtype=float)
    degree_by_community = np.zeros(len(parts), dtype=float)
    for node, value in enumerate(degree):
        degree_by_community[labels[node]] += value
    for (a, b), weight in edge_weights.items():
        if labels[a] == labels[b]:
            internal[labels[a]] += weight
    modularity = float(
        np.sum(internal / total_weight - (degree_by_community / (2.0 * total_weight)) ** 2)
    )
    return labels, modularity, [len(members) for members in parts]


def _normalized_mutual_information(a: np.ndarray, b: np.ndarray) -> float:
    a = np.asarray(a)
    b = np.asarray(b)
    if len(a) != len(b) or len(a) == 0:
        raise ValueError("NMI inputs must have equal non-zero length")
    _, ia = np.unique(a, return_inverse=True)
    _, ib = np.unique(b, return_inverse=True)
    table = np.zeros((ia.max() + 1, ib.max() + 1), dtype=float)
    np.add.at(table, (ia, ib), 1.0)
    joint = table / len(a)
    pa = joint.sum(axis=1)
    pb = joint.sum(axis=0)
    mi = 0.0
    for i, j in zip(*np.where(joint > 0)):
        mi += joint[i, j] * math.log(joint[i, j] / (pa[i] * pb[j]))
    ha = -sum(value * math.log(value) for value in pa if value > 0)
    hb = -sum(value * math.log(value) for value in pb if value > 0)
    return float(mi / math.sqrt(ha * hb)) if ha > 0 and hb > 0 else 1.0


def render_display_community_audit() -> None:
    """Audit communities on the released display backbones only."""

    nodes = pd.read_csv(DISPLAY_NODES)
    edges = pd.read_csv(DISPLAY_EDGES)
    require_columns(
        nodes,
        DISPLAY_NODES,
        {
            "chain",
            "address",
            "pagerank",
            "maximum_k_core_member",
            "borgatti_everett_core",
            "display_x",
            "display_y",
            "interpretation_status",
        },
    )
    require_columns(
        edges,
        DISPLAY_EDGES,
        {"chain", "source_address", "target_address", "weight", "display_status"},
    )
    schemes = ["raw", "log1p", "binary"]
    scheme_labels = {"raw": "Raw weight", "log1p": "log(1 + weight)", "binary": "Binary edge"}
    memberships = []
    summary_rows = []
    partitions: dict[tuple[str, str], np.ndarray] = {}
    node_orders: dict[str, list[str]] = {}
    for chain in ("Ethereum", "Arbitrum"):
        chain_nodes = nodes[nodes["chain"] == chain].copy()
        chain_edges = edges[edges["chain"] == chain].copy()
        node_ids = sorted(chain_nodes["address"].tolist())
        node_orders[chain] = node_ids
        if len(node_ids) != 160:
            raise ValueError(f"Expected 160 display nodes for {chain}; found {len(node_ids)}")
        for scheme in schemes:
            labels, modularity, sizes = _weighted_greedy_partition(node_ids, chain_edges, scheme)
            partitions[(chain, scheme)] = labels
            summary_rows.append(
                {
                    "chain": chain,
                    "weight_scheme": scheme,
                    "community_count": len(sizes),
                    "modularity": modularity,
                    "largest_community_nodes": sizes[0],
                    "display_node_count": len(node_ids),
                    "display_edge_count": len(chain_edges),
                    "nmi_to_raw": 1.0 if scheme == "raw" else np.nan,
                    "scope": "deterministic_display_backbone_only",
                    "interpretation_status": "sensitivity_not_full_graph_inference",
                }
            )
        for scheme in schemes[1:]:
            nmi = _normalized_mutual_information(partitions[(chain, "raw")], partitions[(chain, scheme)])
            for row in summary_rows:
                if row["chain"] == chain and row["weight_scheme"] == scheme:
                    row["nmi_to_raw"] = nmi
        record = pd.DataFrame({"address": node_ids})
        record.insert(0, "chain", chain)
        for scheme in schemes:
            record[f"community_{scheme}"] = partitions[(chain, scheme)] + 1
        record["scope"] = "deterministic_display_backbone_only"
        memberships.append(record)
    summary = pd.DataFrame(summary_rows)
    summary.to_csv(DATA_OUT / "display_community_summary.csv", index=False)
    pd.concat(memberships, ignore_index=True).to_csv(
        DATA_OUT / "display_community_memberships.csv", index=False
    )

    community_palette = [
        PRIMARY,
        STATUS,
        SECONDARY,
        VIOLET,
        "#0085FF",
        "#C84300",
        "#00A650",
        "#8C1DFF",
        "#1746A2",
        "#B5002A",
        "#2E7D32",
        "#7A1FA2",
        "#006D77",
        "#A13D00",
        "#003F88",
        "#6A040F",
    ]
    # Figure 15: viewports, diagnostics, value key, boundary note, and legend are
    # disjoint protected bands.  The manuscript-width master is authored at
    # final physical size, with a protected top margin for the panel titles.
    fig = plt.figure(figsize=(FIG_W, 5.45))
    outer = fig.add_gridspec(
        5,
        1,
        height_ratios=[2.65, 1.82, 0.42, 0.52, 0.72],
        hspace=0.42,
        left=0.105,
        right=0.985,
        bottom=0.035,
        top=0.900,
    )
    top = outer[0].subgridspec(1, 2, wspace=0.28)
    diagnostics = outer[1].subgridspec(1, 2, wspace=0.46)
    values_ax = fig.add_subplot(outer[2])
    note_ax = fig.add_subplot(outer[3])
    legend_ax = fig.add_subplot(outer[4])
    for band in (values_ax, note_ax, legend_ax):
        band.axis("off")
        band.set_xlim(0, 1)
        band.set_ylim(0, 1)
    network_axes = [fig.add_subplot(top[0, 0]), fig.add_subplot(top[0, 1])]
    for panel_index, (ax, chain) in enumerate(zip(network_axes, ("Ethereum", "Arbitrum"))):
        chain_nodes = nodes[nodes["chain"] == chain].set_index("address")
        chain_edges = edges[edges["chain"] == chain]
        node_ids = node_orders[chain]
        labels = partitions[(chain, "raw")]
        label_map = dict(zip(node_ids, labels))
        weights = np.log1p(chain_edges["weight"].to_numpy(dtype=float))
        lo, hi = weights.min(), weights.max()
        for row, scaled in zip(chain_edges.itertuples(index=False), weights):
            a = chain_nodes.loc[row.source_address]
            b = chain_nodes.loc[row.target_address]
            width = 0.12 + 0.55 * (scaled - lo) / (hi - lo if hi > lo else 1.0)
            ax.plot(
                [a.display_x, b.display_x],
                [a.display_y, b.display_y],
                color=SLATE,
                alpha=0.10,
                lw=width,
                solid_capstyle="round",
                zorder=1,
            )
        plot_nodes = chain_nodes.loc[node_ids]
        node_colors = [community_palette[label_map[node] % len(community_palette)] for node in node_ids]
        pr = plot_nodes["pagerank"].to_numpy(dtype=float)
        sizes = 10.0 + 54.0 * np.sqrt(pr / pr.max())
        ax.scatter(
            plot_nodes["display_x"],
            plot_nodes["display_y"],
            s=sizes,
            c=node_colors,
            edgecolors="white",
            linewidths=0.35,
            zorder=3,
        )
        max_core = plot_nodes[plot_nodes["maximum_k_core_member"].astype(bool)]
        ax.scatter(
            max_core["display_x"],
            max_core["display_y"],
            s=42,
            facecolors="none",
            edgecolors=STATUS,
            linewidths=0.85,
            zorder=4,
        )
        be_core = plot_nodes[plot_nodes["borgatti_everett_core"].astype(bool)]
        ax.scatter(
            be_core["display_x"],
            be_core["display_y"],
            s=52,
            marker="D",
            facecolors=VIOLET,
            edgecolors=INK,
            linewidths=0.55,
            zorder=5,
        )
        raw_row = summary[(summary["chain"] == chain) & (summary["weight_scheme"] == "raw")].iloc[0]
        chain_short = "ETH" if chain == "Ethereum" else "ARB"
        q_text = f"{raw_row.modularity:.3f}".lstrip("0")
        ax.set_title(
            f"{'A' if panel_index == 0 else 'B'}  {chain_short} · "
            f"{k_text(raw_row.community_count)} comm.\n$Q={q_text}$",
            loc="left",
            fontweight="bold",
            fontsize=FS_SMALL,
            pad=6,
        )
        ax.set_aspect("equal")
        ax.margins(x=0.10, y=0.20)
        ax.axis("off")

    ax_c = fig.add_subplot(diagnostics[0, 0])
    x = np.arange(len(schemes))
    width = 0.34
    for offset, chain, color in ((-width / 2, "Ethereum", ETH), (width / 2, "Arbitrum", ARB)):
        use = summary[summary["chain"] == chain].set_index("weight_scheme").loc[schemes]
        ax_c.bar(x + offset, use["community_count"], width, color=color, alpha=0.86, label=chain)
    ax_c.set_xticks(x, ["Raw", "log(1 + w)", "Binary"], rotation=0, ha="center")
    ax_c.set_ylabel("Detected communities")
    ax_c.set_ylim(-2.0, summary["community_count"].max() + 12)
    ax_c.set_title("C  Weight sensitivity", loc="left", fontweight="bold", pad=10)
    ax_c.grid(axis="y")
    ax_c.tick_params(axis="both", length=0, pad=4)
    ax_c.spines[["left", "bottom"]].set_visible(False)

    ax_d = fig.add_subplot(diagnostics[0, 1])
    compare = ["log1p", "binary"]
    x = np.arange(len(compare))
    for offset, chain, color in ((-width / 2, "Ethereum", ETH), (width / 2, "Arbitrum", ARB)):
        use = summary[summary["chain"] == chain].set_index("weight_scheme").loc[compare]
        ax_d.bar(x + offset, use["nmi_to_raw"], width, color=color, alpha=0.86, label=chain)
    ax_d.set_xticks(x, ["log(1 + w)", "Binary"], rotation=0, ha="center")
    ax_d.set_ylabel("NMI vs. raw partition")
    ax_d.set_ylim(-0.08, 1.08)
    ax_d.set_title("D  Partition agreement", loc="left", fontweight="bold", pad=10)
    ax_d.grid(axis="y")
    ax_d.tick_params(axis="both", length=0, pad=4)
    ax_d.spines[["left", "bottom"]].set_visible(False)

    proxies = [
        Patch(facecolor=PRIMARY, label="Community fill (IDs are chain-local)"),
        Line2D([0], [0], marker="o", color="none", markerfacecolor="none", markeredgecolor=STATUS,
               markersize=6, label="Maximum-$k$ core"),
        Line2D([0], [0], marker="D", color="none", markerfacecolor=VIOLET, markeredgecolor=INK,
               markersize=5, label="BE binary core"),
        Line2D([0], [0], color=SLATE, alpha=0.35, lw=1.0, label="Released display edge"),
    ]
    values_ax.text(0.01, 0.50, "Ethereum", ha="left", va="center",
                   fontsize=FS_SMALL, color=ETH, fontweight="bold")
    values_ax.text(0.14, 0.50, "Arbitrum", ha="left", va="center",
                   fontsize=FS_SMALL, color=ARB, fontweight="bold")
    values_ax.text(0.29, 0.68,
                   "$Q$ ETH/ARB: .38/.53 · .32/.26 · .27/.26",
                   ha="left", va="center", fontsize=FS_SMALL, color=INK)
    values_ax.text(0.29, 0.22, "NMI: .74/.66 · .41/.51",
                   ha="left", va="center", fontsize=FS_SMALL, color=INK)
    note_ax.text(0.5, 0.70,
                 "Evidence boundary: 160-node display backbones only.",
                 ha="center", va="center", fontsize=FS_SMALL, color=INK)
    note_ax.text(0.5, 0.22,
                 "Full-graph and temporal-community inference require additional evidence.",
                 ha="center", va="center", fontsize=FS_SMALL, color=INK)
    legend_ax.legend(
        proxies,
        [p.get_label() for p in proxies],
        loc="center",
        bbox_to_anchor=(0.5, 0.52),
        ncol=2,
        frameon=False,
        fontsize=FS_SMALL,
        handletextpad=1.4,
        columnspacing=1.45,
    )
    save_all(fig, "fig_display_community_audit")


def k_text(value: float) -> str:
    return str(int(value))


def write_source_manifest() -> None:
    centrality_sources = (
        [(CORENESS, "full-node address-role centrality and coreness outputs")]
        if CORENESS.is_file()
        else [
            (CENTRALITY_SUMMARY, "audited full-node core-membership summary"),
            (ROLE_COMPOSITION_SUMMARY, "audited full-node and high-coreness role composition"),
        ]
    )
    rows = [
        (WEEKLY, "fig_multidimensional_trajectories", "weekly chain-relative position-holder outcomes"),
        (WEEKLY, "fig_address_state_flows", "adjacent-week entrant, retained, and exit address states"),
        (TOPOLOGY, "fig_action_layer_profile", "action-layer address-role topology summaries"),
        *[(path, "fig_centrality_roles", purpose) for path, purpose in centrality_sources],
        (LITERATURE, "fig_literature_landscape", "evidence-coded verified literature ledger"),
        (LITERATURE, "fig_literature_method_evidence_map", "verified literature ledger plus explicit author coding"),
        (DISPLAY_NODES, "fig_display_community_audit", "deterministic display-backbone nodes and coordinates"),
        (DISPLAY_EDGES, "fig_display_community_audit", "deterministic top-weight display-backbone edges"),
    ]
    out = []
    for path, figure, purpose in rows:
        digest = hashlib.sha256(path.read_bytes()).hexdigest()
        out.append(
            {
                "figure": figure,
                "source_path": str(path.relative_to(ROOT)),
                "sha256": digest,
                "purpose": purpose,
                "claim_boundary": "descriptive_or_coded_only",
            }
        )
    pd.DataFrame(out).to_csv(DATA_OUT / "svis_source_data_manifest.csv", index=False)


def main() -> None:
    parser = argparse.ArgumentParser(
        description="Render the complete SVIS asset set or a selected repository-safe figure."
    )
    parser.add_argument(
        "--figure",
        choices=("all", "centrality_roles"),
        default="all",
        help="Render all figures when full source data are present, or only the compact Figure 11 asset.",
    )
    args = parser.parse_args()
    configure()
    if args.figure == "centrality_roles":
        render_centrality_roles()
        return
    render_multidimensional_trajectories()
    render_address_state_flows()
    render_centrality_roles()
    render_action_layer_profile()
    render_literature_landscape()
    render_literature_method_evidence_map()
    render_display_community_audit()
    write_source_manifest()


if __name__ == "__main__":
    main()


==> release/scripts/fetch_springer_template.py <==
#!/usr/bin/env python3
"""Fetch and verify the Springer Nature December 2024 journal template files.

For offline use, place already verified `sn-jnl.cls` and `sn-mathphys-num.bst`
in `paper/`; the script validates and keeps them. Otherwise it downloads the
publisher's versioned package and extracts the two required files.
"""
from __future__ import annotations

import hashlib
import io
import zipfile
from pathlib import Path

import requests

ROOT = Path(__file__).resolve().parents[1]
URL = "https://cms-resources.apps.public.k8s.springernature.io/springer-cms/rest/v1/content/18782940/data/v12"
EXPECTED = {
    "sn-jnl.cls": "36d0c3273a59d48dc6a9c7b080dfa1ec50dc10229d8751568d1f2e490ffa5ecc",
    "sn-mathphys-num.bst": "b3a7c7fbcc1e7f9619de634fcea2f5bb7a245818a5942bc576e40ea001633332",
}


def digest(data: bytes) -> str:
    return hashlib.sha256(data).hexdigest()


def existing_verified() -> bool:
    for name, expected in EXPECTED.items():
        path = ROOT / name
        if not path.exists() or digest(path.read_bytes()) != expected:
            return False
    return True


def main() -> int:
    if existing_verified():
        print("Springer template files already present and verified")
        return 0
    response = requests.get(URL, timeout=120)
    response.raise_for_status()
    with zipfile.ZipFile(io.BytesIO(response.content)) as archive:
        members = {Path(name).name: name for name in archive.namelist()}
        for target, expected in EXPECTED.items():
            if target not in members:
                raise RuntimeError(f"Publisher package does not contain {target}")
            data = archive.read(members[target])
            actual = digest(data)
            if actual != expected:
                raise RuntimeError(f"Checksum mismatch for {target}: {actual}")
            (ROOT / target).write_bytes(data)
            print(f"wrote {target} ({actual})")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())



==> release/scripts/flatten_latex.py <==
#!/usr/bin/env python3
"""Create a portal-ready flat TeX file while leaving the bibliography separate."""
from __future__ import annotations

import re
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
INPUT = re.compile(r"^(?P<indent>\s*)\\input\{(?P<name>[^}]+)\}\s*$")


def resolve_tex(base: Path, name: str) -> Path:
    candidate = (ROOT / name).with_suffix(".tex") if not name.endswith(".tex") else ROOT / name
    if candidate.exists():
        return candidate
    local = (base / name).with_suffix(".tex") if not name.endswith(".tex") else base / name
    if local.exists():
        return local
    raise FileNotFoundError(f"Cannot resolve input {name!r} from {base}")


def inline(path: Path, stack: tuple[Path, ...] = ()) -> str:
    path = path.resolve()
    if path in stack:
        raise RuntimeError(f"Cyclic TeX input: {' -> '.join(map(str, stack + (path,)))}")
    output: list[str] = []
    for line in path.read_text(encoding="utf-8").splitlines():
        match = INPUT.match(line)
        if not match:
            output.append(line)
            continue
        child = resolve_tex(path.parent, match.group("name"))
        output.append(f"% ---- begin inlined {child.relative_to(ROOT)} ----")
        output.append(inline(child, stack + (path,)))
        # Preserve the inter-token space contributed by the newline after the
        # original \input{...} command.  This matters when an included file
        # ends in horizontal mode: dropping that space can subtly change the
        # final line's justification in an otherwise equivalent flat build.
        output.append(f" % ---- end inlined {child.relative_to(ROOT)} ----")
    return "\n".join(output)


def prepare_for_submission(source: str) -> str:
    """Rewrite repository-relative paths for a build rooted in submission/."""
    rewritten = source.replace(
        r"{submission/sn-jnl}",
        r"{sn-jnl}",
        1,
    )
    if rewritten == source:
        raise RuntimeError("Expected repository-relative Springer class path was not found")
    return rewritten


def main() -> int:
    destination = ROOT / "submission" / "main_flat.tex"
    destination.parent.mkdir(parents=True, exist_ok=True)
    flattened = prepare_for_submission(inline(ROOT / "main.tex"))
    destination.write_text(flattened + "\n", encoding="utf-8")
    print(destination)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())



==> release/scripts/generate_arbitrum_gnosis_comparison.py <==
#!/usr/bin/env python3
"""Reproduce the Arbitrum--Gnosis longitudinal comparison package.

The script reads the committed common-calendar weekly panel, validates the
timing states, estimates descriptive DiD-style and controlled-ITS models, and
exports the one-page six-panel figure plus machine-readable audit tables.

The HAC covariance matrix uses a Bartlett kernel without a finite-sample
correction.  ``--validate-statsmodels`` independently checks the manual
implementation against statsmodels 0.14 or newer.
"""

from __future__ import annotations

import argparse
import hashlib
import json
from dataclasses import dataclass
from pathlib import Path
import platform
import shutil

import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
import numpy as np
import pandas as pd


ROOT = Path(__file__).resolve().parents[1]
DEFAULT_INPUT = ROOT / "generated" / "data" / "arbitrum_gnosis_common_calendar_panel.csv"
DEFAULT_OUTPUT = ROOT / "generated" / "comparison"

INK = "#18324A"
BLUE = "#315EFB"
ORANGE = "#D97706"
PURPLE = "#6D3BE8"
TEAL = "#14877D"
MUTED = "#64748B"
GRID = "#CBD5E1"
SURFACE = "#F5F7FB"
ANTICIPATION = "#F1ECFA"
EVENT = "#E2E8F0"

OUTCOMES = {
    "log_active_beneficiary_addresses": {
        "short": "log_participation",
        "observed_title": "A  Participation paths",
        "its_title": "B  Segmented gap fit",
        "dynamic_title": "C  Centered gap",
        "ylabel": "Log participation",
        "gap_label": "Log-participation gap",
        "decimals": 3,
    },
    "beneficiary_hhi": {
        "short": "position_holder_event_hhi",
        "observed_title": "D  Activity-HHI paths",
        "its_title": "E  Segmented gap fit",
        "dynamic_title": "F  Centered gap",
        "ylabel": "Position-holder-event HHI",
        "gap_label": "HHI gap",
        "decimals": 4,
    },
}


@dataclass(frozen=True)
class Window:
    anticipation_weeks: int = 8
    horizon: int = 16

    @property
    def pre(self) -> np.ndarray:
        return np.arange(-16, -self.anticipation_weeks)

    @property
    def excluded(self) -> np.ndarray:
        return np.arange(-self.anticipation_weeks, 1)

    @property
    def post(self) -> np.ndarray:
        return np.arange(1, self.horizon + 1)

    @property
    def included(self) -> np.ndarray:
        return np.concatenate([self.pre, self.post])


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--input", type=Path, default=DEFAULT_INPUT)
    parser.add_argument("--output-dir", type=Path, default=DEFAULT_OUTPUT)
    parser.add_argument(
        "--validate-statsmodels",
        action="store_true",
        help="Check every reported HAC matrix against statsmodels.",
    )
    return parser.parse_args()


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as stream:
        for chunk in iter(lambda: stream.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def load_panel(path: Path) -> tuple[pd.DataFrame, pd.DataFrame]:
    data = pd.read_csv(path)
    required = {
        "chain",
        "chain_id",
        "event_week",
        "window_start_utc",
        "window_end_utc_exclusive",
        "period",
        "event_count",
        "active_beneficiary_addresses",
        "log_active_beneficiary_addresses",
        "beneficiary_hhi",
        "observed_unit",
        "causal_status",
    }
    missing = sorted(required - set(data.columns))
    if missing:
        raise ValueError(f"input is missing columns: {missing}")
    if set(data["chain"]) != {"Arbitrum", "Gnosis"}:
        raise ValueError("input must contain exactly Arbitrum and Gnosis")
    if data.duplicated(["chain", "event_week"]).any():
        raise ValueError("chain/event_week rows must be unique")
    expected_weeks = set(range(-16, 17))
    for chain, frame in data.groupby("chain"):
        if set(frame["event_week"]) != expected_weeks:
            raise ValueError(f"{chain} does not contain every week -16 through +16")
    expected_period = np.select(
        [data.event_week <= -9, data.event_week.between(-8, -1), data.event_week == 0],
        ["clean_pre", "anticipation_excluded", "event_week_zero_excluded"],
        default="post",
    )
    if not np.array_equal(data.period.to_numpy(), expected_period):
        raise ValueError("period labels do not match the prespecified timing states")
    if (data["active_beneficiary_addresses"] < 0).any() or (data["event_count"] < 0).any():
        raise ValueError("counts must be non-negative")
    if ((data["beneficiary_hhi"] < 0) | (data["beneficiary_hhi"] > 1)).any():
        raise ValueError("HHI must lie in [0, 1]")
    reconstructed = np.log1p(data["active_beneficiary_addresses"].to_numpy(float))
    if not np.allclose(reconstructed, data["log_active_beneficiary_addresses"], atol=5e-12):
        raise ValueError("log participation does not equal log1p(active addresses)")
    wide = data.pivot(index="event_week", columns="chain").sort_index()
    return data.sort_values(["event_week", "chain"]), wide


def ols_hac(
    y: np.ndarray,
    x: np.ndarray,
    max_lag: int,
    *,
    finite_sample_correction: bool = False,
) -> dict[str, np.ndarray | int | bool]:
    """OLS with a Newey--West/Bartlett sandwich covariance matrix."""
    y = np.asarray(y, dtype=float)
    x = np.asarray(x, dtype=float)
    if y.ndim != 1 or x.ndim != 2 or len(y) != len(x):
        raise ValueError("incompatible y/X dimensions")
    nobs, nvars = x.shape
    if max_lag < 0 or max_lag >= nobs:
        raise ValueError("max_lag must be between 0 and nobs-1")
    beta = np.linalg.lstsq(x, y, rcond=None)[0]
    residuals = y - x @ beta
    xu = x * residuals[:, None]
    meat = xu.T @ xu
    for lag in range(1, max_lag + 1):
        weight = 1.0 - lag / (max_lag + 1.0)
        gamma = xu[lag:].T @ xu[:-lag]
        meat += weight * (gamma + gamma.T)
    bread = np.linalg.inv(x.T @ x)
    covariance = bread @ meat @ bread
    if finite_sample_correction:
        covariance *= nobs / (nobs - nvars)
    standard_errors = np.sqrt(np.maximum(np.diag(covariance), 0.0))
    return {
        "params": beta,
        "covariance": covariance,
        "standard_errors": standard_errors,
        "residuals": residuals,
        "nobs": nobs,
        "nvars": nvars,
        "max_lag": max_lag,
        "finite_sample_correction": finite_sample_correction,
    }


def validate_statsmodels(y: np.ndarray, x: np.ndarray, result: dict[str, object]) -> None:
    try:
        import statsmodels.api as sm
        from statsmodels.stats.sandwich_covariance import cov_hac, weights_bartlett
    except ImportError as exc:
        raise RuntimeError(
            "statsmodels is required for --validate-statsmodels; install scripts/requirements-comparison.txt"
        ) from exc
    fitted = sm.OLS(y, x).fit()
    expected_cov = cov_hac(
        fitted,
        nlags=int(result["max_lag"]),
        weights_func=weights_bartlett,
        use_correction=bool(result["finite_sample_correction"]),
    )
    if not np.allclose(result["params"], fitted.params, rtol=0, atol=1e-12):
        raise AssertionError("manual OLS coefficients differ from statsmodels")
    if not np.allclose(result["covariance"], expected_cov, rtol=1e-10, atol=1e-12):
        delta = np.max(np.abs(np.asarray(result["covariance"]) - expected_cov))
        raise AssertionError(f"manual HAC covariance differs from statsmodels; max delta={delta}")


def gap_series(wide: pd.DataFrame, variable: str) -> pd.Series:
    return wide[variable]["Arbitrum"] - wide[variable]["Gnosis"]


def fit_did_style(
    wide: pd.DataFrame,
    variable: str,
    window: Window,
    *,
    validate: bool,
    hac_lag: int = 3,
) -> dict[str, object]:
    gap = gap_series(wide, variable)
    weeks = window.included
    post = (weeks >= 1).astype(float)
    x = np.column_stack([np.ones(len(weeks)), post])
    y = gap.loc[weeks].to_numpy(float)
    result = ols_hac(y, x, hac_lag, finite_sample_correction=False)
    if validate:
        validate_statsmodels(y, x, result)
    estimate = float(result["params"][1])
    se = float(result["standard_errors"][1])
    return {
        "estimate": estimate,
        "std_error": se,
        "ci_low": estimate - 1.96 * se,
        "ci_high": estimate + 1.96 * se,
        "pre_mean_gap": float(gap.loc[window.pre].mean()),
        "post_mean_gap": float(gap.loc[window.post].mean()),
        "nobs": int(result["nobs"]),
        "hac_lag": hac_lag,
    }


def fit_controlled_its(
    wide: pd.DataFrame,
    variable: str,
    window: Window,
    *,
    validate: bool,
    hac_lag: int = 2,
) -> dict[str, object]:
    gap = gap_series(wide, variable)
    weeks = window.included.astype(float)
    post = (weeks >= 1).astype(float)
    # The event-week reference point is T0=0.  Since week 0 is excluded,
    # theta_2 is an extrapolated comparative level shift at that reference.
    post_time = weeks * post
    x = np.column_stack([np.ones(len(weeks)), weeks, post, post_time])
    y = gap.loc[window.included].to_numpy(float)
    result = ols_hac(y, x, hac_lag, finite_sample_correction=False)
    if validate:
        validate_statsmodels(y, x, result)
    names = ["intercept", "pre_gap_slope", "level_shift_at_week0", "slope_shift"]
    params = dict(zip(names, map(float, result["params"])))
    errors = dict(zip(names, map(float, result["standard_errors"])))
    return {
        "params": params,
        "standard_errors": errors,
        "nobs": int(result["nobs"]),
        "hac_lag": hac_lag,
        "finite_sample_correction": False,
        "reference_week": 0,
    }


def dynamic_contrasts(wide: pd.DataFrame, variable: str, window: Window) -> pd.DataFrame:
    gap = gap_series(wide, variable)
    baseline = float(gap.loc[window.pre].mean())
    records = []
    for week, value in gap.items():
        if week in set(window.pre):
            state = "clean_pre"
        elif week in set(window.post):
            state = "post"
        else:
            state = "excluded"
        records.append(
            {
                "event_week": int(week),
                "gap": float(value),
                "clean_pre_mean_gap": baseline,
                "centered_gap": float(value - baseline),
                "timing_state": state,
            }
        )
    return pd.DataFrame(records)


def placebo_contrast(gap: pd.Series, pseudo_week: int) -> float:
    before = gap.loc[[pseudo_week - 2, pseudo_week - 1]].mean()
    after = gap.loc[[pseudo_week + 1, pseudo_week + 2]].mean()
    return float(after - before)


def fit_all(
    data: pd.DataFrame,
    wide: pd.DataFrame,
    *,
    validate: bool,
) -> dict[str, object]:
    primary = Window(anticipation_weeks=8, horizon=16)
    results: dict[str, object] = {"window": primary, "outcomes": {}}
    for variable, config in OUTCOMES.items():
        did = fit_did_style(wide, variable, primary, validate=validate)
        its = fit_controlled_its(wide, variable, primary, validate=validate)
        dynamic = dynamic_contrasts(wide, variable, primary)
        results["outcomes"][variable] = {"config": config, "did": did, "its": its, "dynamic": dynamic}

    robustness = []
    for anticipation in (0, 4, 8):
        window = Window(anticipation_weeks=anticipation, horizon=16)
        for variable, config in OUTCOMES.items():
            did = fit_did_style(wide, variable, window, validate=validate)
            its = fit_controlled_its(wide, variable, window, validate=validate)
            robustness.append(
                {
                    "outcome": config["short"],
                    "anticipation_weeks": anticipation,
                    "clean_pre_start": int(window.pre.min()),
                    "clean_pre_end": int(window.pre.max()),
                    "post_end": int(window.post.max()),
                    "n_gap_weeks": did["nobs"],
                    "did_style_change": did["estimate"],
                    "its_level_shift_at_week0": its["params"]["level_shift_at_week0"],
                    "its_slope_shift_per_week": its["params"]["slope_shift"],
                }
            )
    results["robustness"] = pd.DataFrame(robustness)

    horizons = []
    for horizon in (8, 12, 16):
        window = Window(anticipation_weeks=8, horizon=horizon)
        for variable, config in OUTCOMES.items():
            did = fit_did_style(wide, variable, window, validate=validate)
            horizons.append(
                {
                    "outcome": config["short"],
                    "post_horizon": horizon,
                    "arbitrum_change": float(
                        wide[variable]["Arbitrum"].loc[window.post].mean()
                        - wide[variable]["Arbitrum"].loc[window.pre].mean()
                    ),
                    "gnosis_change": float(
                        wide[variable]["Gnosis"].loc[window.post].mean()
                        - wide[variable]["Gnosis"].loc[window.pre].mean()
                    ),
                    "did_style_change": did["estimate"],
                    "hac_se": did["std_error"],
                    "ci_low_descriptive": did["ci_low"],
                    "ci_high_descriptive": did["ci_high"],
                    "n_gap_weeks": did["nobs"],
                }
            )
    results["horizons"] = pd.DataFrame(horizons)

    placebos = []
    for variable, config in OUTCOMES.items():
        gap = gap_series(wide, variable)
        for pseudo_week in (-13, -12, -11):
            placebos.append(
                {
                    "outcome": config["short"],
                    "pseudo_event_week": pseudo_week,
                    "two_week_placebo_contrast": placebo_contrast(gap, pseudo_week),
                }
            )
    results["placebos"] = pd.DataFrame(placebos)
    return results


def configure_matplotlib() -> None:
    mpl.rcParams.update(
        {
            "font.family": "DejaVu Sans",
            "font.size": 8.0,
            "axes.titlesize": 8.2,
            "axes.labelsize": 8.0,
            "xtick.labelsize": 7.7,
            "ytick.labelsize": 7.7,
            # The figure is placed at manuscript text width, so use a small
            # source-size margin to retain a 7 pt minimum after LaTeX scaling.
            "legend.fontsize": 7.2,
            "axes.edgecolor": INK,
            "axes.labelcolor": INK,
            "xtick.color": INK,
            "ytick.color": INK,
            "text.color": INK,
            "pdf.fonttype": 42,
            "svg.fonttype": "none",
        }
    )


def style_axis(ax: plt.Axes, *, horizontal_zero: bool = False) -> None:
    ax.axvspan(-8.5, -0.5, color=ANTICIPATION, zorder=-5)
    ax.axvspan(-0.5, 0.5, color=EVENT, zorder=-4)
    ax.axvline(0, color=INK, lw=0.7, ls=(0, (3, 2)), zorder=1)
    if horizontal_zero:
        ax.axhline(0, color=MUTED, lw=0.65, zorder=0)
    ax.grid(axis="y", color=GRID, lw=0.45)
    ax.set_axisbelow(True)
    ax.spines[["top", "right"]].set_visible(False)
    ax.spines[["left", "bottom"]].set_linewidth(0.7)
    ax.set_xlim(-16.7, 16.7)
    ax.set_xticks([-16, -8, 0, 8, 16])


def observed_panel(ax: plt.Axes, wide: pd.DataFrame, variable: str, config: dict[str, object]) -> None:
    style_axis(ax)
    weeks = wide.index.to_numpy()
    ax.plot(
        weeks,
        wide[variable]["Arbitrum"],
        color=BLUE,
        lw=1.45,
        marker="o",
        ms=2.4,
        markevery=2,
        label="Arbitrum",
    )
    ax.plot(
        weeks,
        wide[variable]["Gnosis"],
        color=ORANGE,
        lw=1.35,
        ls=(0, (4, 2)),
        marker="s",
        ms=2.2,
        markevery=2,
        label="Gnosis comparison",
    )
    ax.set_title(str(config["observed_title"]), loc="left", fontweight="bold", pad=5)
    ax.set_ylabel(str(config["ylabel"]))
    ax.legend(frameon=False, ncol=1, loc="best", handlelength=2.2)


def its_panel(
    ax: plt.Axes,
    wide: pd.DataFrame,
    variable: str,
    config: dict[str, object],
    result: dict[str, object],
    window: Window,
) -> None:
    style_axis(ax, horizontal_zero=True)
    gap = gap_series(wide, variable)
    ax.scatter(
        window.pre,
        gap.loc[window.pre],
        s=15,
        facecolor="white",
        edgecolor=PURPLE,
        marker="o",
        lw=0.85,
        zorder=3,
    )
    ax.scatter(
        window.excluded,
        gap.loc[window.excluded],
        s=13,
        color=MUTED,
        marker="x",
        lw=0.8,
        zorder=3,
    )
    ax.scatter(
        window.post,
        gap.loc[window.post],
        s=15,
        facecolor=TEAL,
        edgecolor=TEAL,
        marker="s",
        lw=0.6,
        zorder=3,
    )
    p = result["params"]
    pre_x = np.linspace(window.pre.min(), window.pre.max(), 120)
    post_x = np.linspace(window.post.min(), window.post.max(), 160)
    pre_fit = p["intercept"] + p["pre_gap_slope"] * pre_x
    projection = p["intercept"] + p["pre_gap_slope"] * post_x
    post_fit = (
        p["intercept"]
        + p["pre_gap_slope"] * post_x
        + p["level_shift_at_week0"]
        + p["slope_shift"] * post_x
    )
    # Fit segments stop at the clean-pre and post boundaries; no line crosses
    # the omitted anticipation/event interval.
    ax.plot(pre_x, pre_fit, color=PURPLE, lw=1.65)
    ax.plot(post_x, projection, color=MUTED, lw=1.05, ls=(0, (3, 2)))
    ax.plot(post_x, post_fit, color=TEAL, lw=1.65)
    decimals = int(config["decimals"])
    ax.text(
        0.025,
        0.04,
        f"level@week 0 {p['level_shift_at_week0']:+.{decimals}f}\n"
        f"slope {p['slope_shift']:+.{decimals}f}/week",
        transform=ax.transAxes,
        va="bottom",
        fontsize=7.2,
        bbox=dict(boxstyle="round,pad=0.24", fc="white", ec=GRID, lw=0.55),
    )
    ax.set_title(str(config["its_title"]), loc="left", fontweight="bold", pad=5)
    ax.set_ylabel("Arbitrum - Gnosis")


def dynamic_panel(
    ax: plt.Axes,
    config: dict[str, object],
    dynamic: pd.DataFrame,
) -> None:
    style_axis(ax, horizontal_zero=True)
    encodings = {
        "clean_pre": dict(color=PURPLE, marker="o", facecolors="white", label="Clean pre"),
        "excluded": dict(color=MUTED, marker="x", facecolors="none", label="Excluded"),
        "post": dict(color=TEAL, marker="s", facecolors=TEAL, label="Post"),
    }
    for state, settings in encodings.items():
        frame = dynamic[dynamic.timing_state == state]
        scatter_args = {
            "s": 17 if state != "excluded" else 14,
            "linewidths": 0.8,
            "marker": settings["marker"],
            "label": settings["label"],
            "zorder": 3,
        }
        if state == "excluded":
            scatter_args["color"] = settings["color"]
        else:
            scatter_args["edgecolors"] = settings["color"]
            scatter_args["facecolors"] = settings["facecolors"]
        ax.scatter(frame.event_week, frame.centered_gap, **scatter_args)
    ax.set_title(str(config["dynamic_title"]), loc="left", fontweight="bold", pad=5)
    ax.set_ylabel("Centered gap")


def render_figure(wide: pd.DataFrame, results: dict[str, object], output_dir: Path) -> list[Path]:
    configure_matplotlib()
    fig, axes = plt.subplots(2, 3, figsize=(5.2, 5.15), facecolor="white", sharex=True)
    window = results["window"]
    for row, (variable, config) in enumerate(OUTCOMES.items()):
        result = results["outcomes"][variable]
        observed_panel(axes[row, 0], wide, variable, config)
        its_panel(axes[row, 1], wide, variable, config, result["its"], window)
        dynamic_panel(axes[row, 2], config, result["dynamic"])
    model_handles = [
        Line2D([0], [0], color=PURPLE, lw=1.6, marker="o", markerfacecolor="white", label="Clean pre"),
        Line2D([0], [0], color=MUTED, lw=0, marker="x", label="Excluded"),
        Line2D([0], [0], color=MUTED, lw=1.0, ls=(0, (3, 2)), label="No-change projection"),
        Line2D([0], [0], color=TEAL, lw=1.6, marker="s", label="Post"),
    ]
    fig.legend(
        handles=model_handles,
        loc="upper center",
        bbox_to_anchor=(0.52, 0.875),
        ncol=4,
        frameon=False,
        handlelength=2.0,
        columnspacing=0.8,
        fontsize=7.2,
    )
    fig.suptitle(
        "Arbitrum-Gnosis dynamics around GHO expansion",
        x=0.09,
        y=0.988,
        ha="left",
        fontsize=10.2,
        fontweight="bold",
    )
    fig.text(
        0.09,
        0.952,
        "Observed paths, controlled interrupted-time-series fits, and centered gaps",
        ha="left",
        fontsize=7.2,
        color=MUTED,
    )
    fig.text(
        0.09,
        0.916,
        "Model sample: clean pre -16:-9 | excluded -8:0 | post +1:+16",
        ha="left",
        fontsize=7.2,
        color=INK,
    )
    fig.supxlabel(
        "Weeks from Arbitrum GHO expansion",
        x=0.53,
        y=0.045,
        fontsize=8.0,
        color=INK,
    )
    fig.subplots_adjust(left=0.105, right=0.985, top=0.80, bottom=0.12, hspace=0.40, wspace=0.52)

    outputs = []
    for suffix in ("pdf", "svg", "png"):
        path = output_dir / f"fig_arbitrum_gnosis_comparative_dynamics.{suffix}"
        fig.savefig(path, dpi=360, facecolor="white")
        outputs.append(path)
    plt.close(fig)
    return outputs


def write_results(
    data: pd.DataFrame,
    results: dict[str, object],
    input_path: Path,
    output_dir: Path,
    figure_paths: list[Path],
    *,
    validated: bool,
) -> list[Path]:
    output_paths: list[Path] = []

    source_copy = output_dir / "arbitrum_gnosis_common_calendar_panel.csv"
    shutil.copyfile(input_path, source_copy)
    output_paths.append(source_copy)

    did_rows = []
    its_rows = []
    dynamic_frames = []
    for variable, config in OUTCOMES.items():
        outcome = results["outcomes"][variable]
        did = outcome["did"]
        did_rows.append(
            {
                "outcome": config["short"],
                "estimand_label": "DiD-style comparative change",
                "estimate": did["estimate"],
                "std_error_hac_bartlett_lag3": did["std_error"],
                "ci_low_95_descriptive": did["ci_low"],
                "ci_high_95_descriptive": did["ci_high"],
                "pre_mean_gap": did["pre_mean_gap"],
                "post_mean_gap": did["post_mean_gap"],
                "n_gap_weeks": did["nobs"],
                "finite_sample_correction": False,
                "causal_status": "comparative_longitudinal_not_identified_effect",
            }
        )
        its = outcome["its"]
        for term, estimate in its["params"].items():
            se = its["standard_errors"][term]
            its_rows.append(
                {
                    "outcome": config["short"],
                    "term": term,
                    "estimate": estimate,
                    "std_error_hac_bartlett_lag2": se,
                    "ci_low_95_descriptive": estimate - 1.96 * se,
                    "ci_high_95_descriptive": estimate + 1.96 * se,
                    "n_gap_weeks": its["nobs"],
                    "reference_week": its["reference_week"],
                    "finite_sample_correction": False,
                    "causal_status": "comparative_longitudinal_not_identified_effect",
                }
            )
        dynamic = outcome["dynamic"].copy()
        dynamic.insert(0, "outcome", config["short"])
        dynamic_frames.append(dynamic)

    frames_and_names = [
        (pd.DataFrame(did_rows), "did_style_estimates.csv"),
        (pd.DataFrame(its_rows), "controlled_its_estimates.csv"),
        (pd.concat(dynamic_frames, ignore_index=True), "dynamic_comparative_contrasts.csv"),
        (results["robustness"], "anticipation_window_robustness.csv"),
        (results["horizons"], "post_horizon_robustness.csv"),
        (results["placebos"], "preperiod_placebo_diagnostics.csv"),
    ]
    for frame, name in frames_and_names:
        path = output_dir / name
        frame.to_csv(path, index=False)
        output_paths.append(path)

    readme = output_dir / "README.md"
    readme.write_text(
        """# Arbitrum-Gnosis comparative longitudinal package

This directory is generated from the committed weekly common-calendar panel.

- `fig_arbitrum_gnosis_comparative_dynamics.*`: publication PDF, editable SVG, and PNG preview.
- `did_style_estimates.csv`: two-chain interaction-equivalent comparative changes.
- `controlled_its_estimates.csv`: gap-level segmented-regression coefficients.
- `dynamic_comparative_contrasts.csv`: weekly gaps centered on the clean-pre mean.
- `anticipation_window_robustness.csv`: 0-, 4-, and 8-week anticipation specifications.
- `post_horizon_robustness.csv`: +8, +12, and +16 post horizons.
- `preperiod_placebo_diagnostics.csv`: prespecified pseudo-event calculations.

Primary timing: clean pre weeks -16:-9; excluded anticipation weeks -8:-1; excluded event week 0; post weeks +1:+16. HAC matrices use Bartlett weights, fixed lags (3 for the mean-change model; 2 for controlled ITS), and no finite-sample correction. They describe modeled serial dependence in one realized weekly gap series; with two aggregate chains they do not provide many-cluster treatment-assignment inference.

The source field `beneficiary_address` is retained only as a legacy machine-field name. The manuscript term is **position-holder address**.

Reproduce from the repository root:

```bash
python -m pip install -r scripts/requirements-comparison.txt
python scripts/generate_arbitrum_gnosis_comparison.py --validate-statsmodels
python -m unittest -v scripts/test_generate_arbitrum_gnosis_comparison.py
```

The default input is the committed `generated/data/arbitrum_gnosis_common_calendar_panel.csv`; no external directory is required. Use `--input` and `--output-dir` to run the package from another location. The copied source CSV is bit-for-bit identical to that input, and `manifest.json` records hashes, versions, timing choices, HAC settings, and whether the independent statsmodels check ran.
""",
        encoding="utf-8",
    )
    output_paths.append(readme)

    qa = output_dir / "QA_CHECKLIST.md"
    qa.write_text(
        """# Figure and analysis QA

- [x] All marks trace to the committed 66-row weekly panel.
- [x] Clean pre, excluded anticipation, excluded event week, and post are distinct states.
- [x] Excluded weeks are neutral grey, not labeled pre-period observations.
- [x] Pre and post fitted lines stop at their sample boundaries.
- [x] No fitted line or dynamic path bridges the omitted interval.
- [x] Participation and HHI use separate scales and explicit units.
- [x] Color is reinforced by line style, marker shape, and marker fill.
- [x] Dynamic gaps are not labeled event-study treatment effects.
- [x] Display terminology uses position-holder address.
- [x] Manual HAC matrices were compared with statsmodels when the release flag was run.
- [x] PDF, editable SVG, PNG, source data, result CSVs, and manifest are included.
""",
        encoding="utf-8",
    )
    output_paths.append(qa)

    output_paths.extend(figure_paths)
    manifest_path = output_dir / "manifest.json"
    environment = {
        "python": platform.python_version(),
        "numpy": np.__version__,
        "pandas": pd.__version__,
        "matplotlib": mpl.__version__,
    }
    if validated:
        import statsmodels

        environment["statsmodels"] = statsmodels.__version__
    manifest = {
        "source": {
            "path": str(input_path.relative_to(ROOT)) if input_path.is_relative_to(ROOT) else str(input_path),
            "sha256": sha256(input_path),
            "rows": int(len(data)),
            "chains": sorted(data.chain.unique().tolist()),
            "event_weeks": [int(data.event_week.min()), int(data.event_week.max())],
        },
        "estimation": {
            "clean_pre": [-16, -9],
            "anticipation_excluded": [-8, -1],
            "event_week_excluded": 0,
            "post": [1, 16],
            "did_hac": {"kernel": "Bartlett", "max_lag": 3, "finite_sample_correction": False},
            "controlled_its_hac": {"kernel": "Bartlett", "max_lag": 2, "finite_sample_correction": False},
            "controlled_its_level_reference_week": 0,
            "statsmodels_cross_check": validated,
        },
        "environment": environment,
        "outputs": {},
    }
    for path in sorted(set(output_paths)):
        manifest["outputs"][path.name] = {"sha256": sha256(path), "bytes": path.stat().st_size}
    manifest_path.write_text(json.dumps(manifest, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    output_paths.append(manifest_path)
    return output_paths


def main() -> int:
    args = parse_args()
    input_path = args.input.resolve()
    output_dir = args.output_dir.resolve()
    output_dir.mkdir(parents=True, exist_ok=True)
    data, wide = load_panel(input_path)
    results = fit_all(data, wide, validate=args.validate_statsmodels)
    figure_paths = render_figure(wide, results, output_dir)
    outputs = write_results(
        data,
        results,
        input_path,
        output_dir,
        figure_paths,
        validated=args.validate_statsmodels,
    )
    print(json.dumps({"status": "ok", "outputs": [str(path) for path in outputs]}, indent=2))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> release/scripts/generate_figures.py <==
#!/usr/bin/env python3
"""Validate publication figures, editable sources, and record their hashes.

The manuscript compiles code-native TikZ modules. Every figure also has a
draw.io source so the visual system can be edited outside LaTeX.
"""
from __future__ import annotations

import hashlib
import json
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
FIGURES = [
    ROOT / "figures" / "fig01_research_design.tex",
    ROOT / "figures" / "fig01_research_design_v2.tex",
    ROOT / "figures" / "fig02_institutional_timeline.tex",
    ROOT / "figures" / "fig02b_literature_landscape.tex",
    ROOT / "figures" / "fig02c_literature_method_evidence.tex",
    ROOT / "figures" / "fig03_simulation_design.tex",
    ROOT / "figures" / "fig03b_simulation_outcomes.tex",
    ROOT / "figures" / "fig03c_simulation_empirical_comparison.tex",
    ROOT / "figures" / "fig03_real_v3_measurement.tex",
    ROOT / "figures" / "fig04_real_v4_partial_identification.tex",
    ROOT / "figures" / "fig05_real_v5_cross_chain.tex",
    ROOT / "figures" / "fig05d_address_state_flows.tex",
    ROOT / "figures" / "fig05b_action_layer_profile.tex",
    ROOT / "figures" / "fig05c_centrality_roles.tex",
]
DRAWIO_SOURCES = [
    ROOT / "figures" / "assets" / "fig01_research_design.drawio",
    ROOT / "figures" / "assets" / "fig02_institutional_timeline.drawio",
    ROOT / "figures" / "assets" / "fig03_simulation_design.drawio",
    ROOT / "figures" / "assets" / "simulation_four_scenarios.drawio",
    ROOT / "figures" / "assets" / "simulation_empirical_evidence_bridge.drawio",
    ROOT / "figures" / "assets" / "fig03_real_v3_measurement.drawio",
    ROOT / "figures" / "assets" / "fig04_real_v4_partial_identification.drawio",
    ROOT / "figures" / "assets" / "real_v5_cross_chain_descriptive.drawio",
]

payload = {
    "schema_version": 2,
    "format": "code-native TikZ modules with editable draw.io sources",
    "figures": {},
    "editable_sources": {},
}
for path in FIGURES:
    if not path.exists():
        raise FileNotFoundError(path)
    data = path.read_bytes()
    if b"\\begin{figure" not in data:
        raise ValueError(f"Expected a figure environment in {path}")
    payload["figures"][str(path.relative_to(ROOT))] = hashlib.sha256(data).hexdigest()

for path in DRAWIO_SOURCES:
    if not path.exists():
        raise FileNotFoundError(path)
    data = path.read_bytes()
    if b"<mxfile" not in data:
        raise ValueError(f"Expected a draw.io mxfile in {path}")
    payload["editable_sources"][str(path.relative_to(ROOT))] = hashlib.sha256(data).hexdigest()

out = ROOT / "generated" / "figures" / "manifest.json"
out.parent.mkdir(parents=True, exist_ok=True)
out.write_text(json.dumps(payload, indent=2, sort_keys=True) + "\n", encoding="utf-8")
print(out)



==> release/scripts/test_generate_arbitrum_gnosis_comparison.py <==
#!/usr/bin/env python3
"""Paper-critical tests for the comparative longitudinal package."""

from __future__ import annotations

import importlib.util
from pathlib import Path
import sys
import unittest

import numpy as np


ROOT = Path(__file__).resolve().parents[1]
SCRIPT = ROOT / "scripts" / "generate_arbitrum_gnosis_comparison.py"
SPEC = importlib.util.spec_from_file_location("comparison", SCRIPT)
MODULE = importlib.util.module_from_spec(SPEC)
assert SPEC.loader is not None
sys.modules[SPEC.name] = MODULE
SPEC.loader.exec_module(MODULE)


class ComparisonPackageTests(unittest.TestCase):
    @classmethod
    def setUpClass(cls) -> None:
        cls.data, cls.wide = MODULE.load_panel(MODULE.DEFAULT_INPUT)
        cls.results = MODULE.fit_all(cls.data, cls.wide, validate=False)

    def test_input_contract(self) -> None:
        self.assertEqual(len(self.data), 66)
        self.assertEqual(set(self.data.chain), {"Arbitrum", "Gnosis"})
        self.assertEqual(set(self.data.event_week), set(range(-16, 17)))

    def test_primary_did_style_estimates(self) -> None:
        participation = self.results["outcomes"]["log_active_beneficiary_addresses"]["did"]
        hhi = self.results["outcomes"]["beneficiary_hhi"]["did"]
        self.assertAlmostEqual(participation["estimate"], 1.9833, places=4)
        self.assertAlmostEqual(hhi["estimate"], -0.01842, places=5)

    def test_primary_controlled_its_estimates(self) -> None:
        participation = self.results["outcomes"]["log_active_beneficiary_addresses"]["its"]["params"]
        hhi = self.results["outcomes"]["beneficiary_hhi"]["its"]["params"]
        self.assertAlmostEqual(participation["level_shift_at_week0"], 4.0396063247, places=9)
        self.assertAlmostEqual(participation["slope_shift"], 0.1844780426, places=9)
        self.assertAlmostEqual(hhi["level_shift_at_week0"], -0.0284871303, places=9)
        self.assertAlmostEqual(hhi["slope_shift"], -0.0035151248, places=9)

    def test_primary_manuscript_table_matches_results(self) -> None:
        table = (ROOT / "tables" / "tab06_arbitrum_gnosis_main_results.tex").read_text(
            encoding="utf-8"
        )
        expected_strings = {
            "+1.9833",
            "-0.01842",
            "+4.0396",
            "+0.1845",
            "-0.02849",
            "-0.003515",
            "0.1916",
            "0.00540",
            "0.4190",
            "0.0302",
            "0.01267",
            "0.001078",
        }
        for value in expected_strings:
            with self.subTest(value=value):
                self.assertIn(value, table)

    def test_dynamic_states_are_disjoint(self) -> None:
        dynamic = self.results["outcomes"]["beneficiary_hhi"]["dynamic"]
        counts = dynamic.groupby("timing_state").size().to_dict()
        self.assertEqual(counts, {"clean_pre": 8, "excluded": 9, "post": 16})
        clean_pre = dynamic[dynamic.timing_state == "clean_pre"]
        self.assertAlmostEqual(float(clean_pre.centered_gap.mean()), 0.0, places=12)

    def test_manual_hac_matches_statsmodels_when_available(self) -> None:
        try:
            import statsmodels.api  # noqa: F401
        except ImportError:
            self.skipTest("statsmodels is not installed")
        window = MODULE.Window()
        gap = MODULE.gap_series(self.wide, "beneficiary_hhi")
        weeks = window.included.astype(float)
        post = (weeks >= 1).astype(float)
        x = np.column_stack([np.ones(len(weeks)), weeks, post, weeks * post])
        y = gap.loc[window.included].to_numpy(float)
        result = MODULE.ols_hac(y, x, 2, finite_sample_correction=False)
        MODULE.validate_statsmodels(y, x, result)


if __name__ == "__main__":
    unittest.main()


==> scripts/audit_bibliography.py <==
#!/usr/bin/env python3
"""Create a complete bibliography/citation audit for the RC26 release."""

from __future__ import annotations

import csv
import re
from collections import Counter
from pathlib import Path


ROOT = Path(__file__).resolve().parents[1]
BIB = ROOT / "references.bib"
OUT = ROOT / "revision" / "BIBLIOGRAPHY_AUDIT_RC26.csv"

ADDED_KEYS = {
    "azar2024minimum",
    "battiston2012debtrank",
    "brynjolfsson2025generative",
    "colmer2025pricing",
    "tesfatsion2006handbook",
}

RC26_VERIFIED_KEYS = {
    "li2024econagent",
    "ante2026autonomous",
}

ROLE = {
    "bertrand2004trust": "current inference boundary: serial correlation",
    "conley2011inference": "current inference boundary: few comparison units",
    "roth2022pretest": "current inference boundary: pretrend-test limitation",
    "rambachan2023credible": "current boundary and future bounded-trend sensitivity",
    "roth2023trending": "current inference boundary: DiD assumptions",
    "newey1987simple": "current model-based HAC covariance",
    "wagner2002segmented": "current controlled interrupted time series",
    "bernal2017interrupted": "current controlled interrupted time series",
    "bernal2018controls": "current controlled interrupted time series",
    "callaway2021difference": "future multi-cohort identification requirement",
    "sun2021estimating": "future multi-cohort identification requirement",
    "goodmanbacon2021difference": "future multi-cohort identification requirement",
    "borusyak2024revisiting": "future multi-cohort identification requirement",
    "li2024econagent": "future agentic-simulation methodological example; not DeFi validation",
    "ante2026autonomous": "future autonomous-agent typology; not evidence of Aave prevalence",
    "schar2021defi": "current DeFi institutional foundation",
    "aramonte2021defi": "current decentralization-risk foundation",
    "kitzler2023disentangling": "current DeFi composition measurement",
    "leon2026data": "current empirical DeFi synthesis through 2026",
    "azar2024minimum": "applied reporting-design exemplar only",
    "brynjolfsson2025generative": "applied reporting-design exemplar only",
    "colmer2025pricing": "applied reporting-design exemplar only",
}


def parse_bib(text: str) -> list[dict[str, str]]:
    starts = list(re.finditer(r"(?m)^@(\w+)\{([^,]+),", text))
    records: list[dict[str, str]] = []
    for i, match in enumerate(starts):
        end = starts[i + 1].start() if i + 1 < len(starts) else len(text)
        body = text[match.end() : end]
        fields = {
            key.lower(): value.strip().replace("\n", " ")
            for key, value in re.findall(
                r"(?ms)^\s*(\w+)\s*=\s*\{(.*?)\}\s*,?\s*$", body
            )
        }
        records.append({"entry_type": match.group(1), "citation_key": match.group(2), **fields})
    return records


def source_order() -> list[Path]:
    paths: list[Path] = []
    for directory in ("sections", "figures", "tables", "appendix"):
        paths.extend(sorted((ROOT / directory).glob("*.tex")))
    paths.insert(0, ROOT / "main.tex")
    return paths


def citation_uses() -> tuple[dict[str, str], set[str]]:
    first: dict[str, str] = {}
    cited: set[str] = set()
    pattern = re.compile(r"\\cite\w*\{([^}]+)\}")
    for path in source_order():
        for line_no, line in enumerate(path.read_text(encoding="utf-8").splitlines(), 1):
            for match in pattern.finditer(line):
                for key in (item.strip() for item in match.group(1).split(",")):
                    cited.add(key)
                    first.setdefault(key, f"{path.relative_to(ROOT)}:{line_no}")
    return first, cited


def main() -> None:
    records = parse_bib(BIB.read_text(encoding="utf-8"))
    keys = [record["citation_key"] for record in records]
    duplicates = sorted(key for key, count in Counter(keys).items() if count > 1)
    if duplicates:
        raise SystemExit(f"duplicate BibTeX keys: {duplicates}")
    first, cited = citation_uses()
    missing = sorted(cited.difference(keys))
    if missing:
        raise SystemExit(f"cited keys missing from references.bib: {missing}")

    OUT.parent.mkdir(parents=True, exist_ok=True)
    fields = [
        "citation_key",
        "added_or_existing",
        "cited_in_rendered_source",
        "first_use",
        "current_or_future_role",
        "year",
        "title",
        "doi",
        "official_source",
        "metadata_check",
    ]
    with OUT.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields, lineterminator="\n")
        writer.writeheader()
        for record in records:
            key = record["citation_key"]
            doi = record.get("doi", "")
            official = f"https://doi.org/{doi}" if doi else record.get("url", "")
            writer.writerow(
                {
                    "citation_key": key,
                    "added_or_existing": (
                        "verified/updated RC26"
                        if key in RC26_VERIFIED_KEYS
                        else "added RC25-final"
                        if key in ADDED_KEYS
                        else "existing"
                    ),
                    "cited_in_rendered_source": "yes" if key in cited else "no",
                    "first_use": first.get(key, "not cited; excluded by BibTeX"),
                    "current_or_future_role": ROLE.get(
                        key,
                        "current cited support" if key in cited else "dormant future/provenance record",
                    ),
                    "year": record.get("year", ""),
                    "title": record.get("title", ""),
                    "doi": doi,
                    "official_source": official,
                    "metadata_check": "DOI/official URL present" if official else "manual source check required",
                }
            )
    print(f"audited {len(records)} unique entries; {len(cited)} cited keys; output={OUT.relative_to(ROOT)}")


if __name__ == "__main__":
    main()


==> scripts/fetch_springer_template.py <==
#!/usr/bin/env python3
"""Fetch and verify the Springer Nature December 2024 journal template files.

For offline use, place already verified `sn-jnl.cls` and `sn-mathphys-num.bst`
in `paper/`; the script validates and keeps them. Otherwise it downloads the
publisher's versioned package and extracts the two required files.
"""
from __future__ import annotations

import hashlib
import io
import zipfile
from pathlib import Path

import requests

ROOT = Path(__file__).resolve().parents[1]
URL = "https://cms-resources.apps.public.k8s.springernature.io/springer-cms/rest/v1/content/18782940/data/v12"
EXPECTED = {
    "sn-jnl.cls": "36d0c3273a59d48dc6a9c7b080dfa1ec50dc10229d8751568d1f2e490ffa5ecc",
    "sn-mathphys-num.bst": "b3a7c7fbcc1e7f9619de634fcea2f5bb7a245818a5942bc576e40ea001633332",
}


def digest(data: bytes) -> str:
    return hashlib.sha256(data).hexdigest()


def existing_verified() -> bool:
    for name, expected in EXPECTED.items():
        path = ROOT / name
        if not path.exists() or digest(path.read_bytes()) != expected:
            return False
    return True


def main() -> int:
    if existing_verified():
        print("Springer template files already present and verified")
        return 0
    response = requests.get(URL, timeout=120)
    response.raise_for_status()
    with zipfile.ZipFile(io.BytesIO(response.content)) as archive:
        members = {Path(name).name: name for name in archive.namelist()}
        for target, expected in EXPECTED.items():
            if target not in members:
                raise RuntimeError(f"Publisher package does not contain {target}")
            data = archive.read(members[target])
            actual = digest(data)
            if actual != expected:
                raise RuntimeError(f"Checksum mismatch for {target}: {actual}")
            (ROOT / target).write_bytes(data)
            print(f"wrote {target} ({actual})")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> scripts/flatten_latex.py <==
#!/usr/bin/env python3
"""Create a portal-ready flat TeX file while leaving the bibliography separate."""
from __future__ import annotations

import re
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
INPUT = re.compile(r"^(?P<indent>\s*)\\input\{(?P<name>[^}]+)\}\s*$")


def resolve_tex(base: Path, name: str) -> Path:
    candidate = (ROOT / name).with_suffix(".tex") if not name.endswith(".tex") else ROOT / name
    if candidate.exists():
        return candidate
    local = (base / name).with_suffix(".tex") if not name.endswith(".tex") else base / name
    if local.exists():
        return local
    raise FileNotFoundError(f"Cannot resolve input {name!r} from {base}")


def inline(path: Path, stack: tuple[Path, ...] = ()) -> str:
    path = path.resolve()
    if path in stack:
        raise RuntimeError(f"Cyclic TeX input: {' -> '.join(map(str, stack + (path,)))}")
    output: list[str] = []
    for line in path.read_text(encoding="utf-8").splitlines():
        match = INPUT.match(line)
        if not match:
            output.append(line)
            continue
        child = resolve_tex(path.parent, match.group("name"))
        output.append(f"% ---- begin inlined {child.relative_to(ROOT)} ----")
        output.append(inline(child, stack + (path,)))
        # Preserve the inter-token space contributed by the newline after the
        # original \input{...} command.  This matters when an included file
        # ends in horizontal mode: dropping that space can subtly change the
        # final line's justification in an otherwise equivalent flat build.
        output.append(f" % ---- end inlined {child.relative_to(ROOT)} ----")
    return "\n".join(output)


def prepare_for_submission(source: str) -> str:
    """Rewrite repository-relative paths for a build rooted in submission/."""
    rewritten = source.replace(
        r"{submission/sn-jnl}",
        r"{sn-jnl}",
        1,
    )
    if rewritten == source:
        raise RuntimeError("Expected repository-relative Springer class path was not found")
    return rewritten


def main() -> int:
    destination = ROOT / "submission" / "main_flat.tex"
    destination.parent.mkdir(parents=True, exist_ok=True)
    flattened = prepare_for_submission(inline(ROOT / "main.tex"))
    destination.write_text(flattened + "\n", encoding="utf-8")
    print(destination)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> scripts/generate_arbitrum_gnosis_comparison.py <==
#!/usr/bin/env python3
"""Reproduce the Arbitrum--Gnosis longitudinal comparison package.

The script reads the committed common-calendar weekly panel, validates the
timing states, estimates descriptive DiD-style and controlled-ITS models, and
exports the one-page six-panel figure plus machine-readable audit tables.

The HAC covariance matrix uses a Bartlett kernel without a finite-sample
correction.  ``--validate-statsmodels`` independently checks the manual
implementation against statsmodels 0.14 or newer.
"""

from __future__ import annotations

import argparse
import hashlib
import json
from dataclasses import dataclass
from pathlib import Path
import platform
import shutil

import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
import numpy as np
import pandas as pd


ROOT = Path(__file__).resolve().parents[1]
DEFAULT_INPUT = ROOT / "generated" / "data" / "arbitrum_gnosis_common_calendar_panel.csv"
DEFAULT_OUTPUT = ROOT / "generated" / "comparison"

INK = "#18324A"
BLUE = "#315EFB"
ORANGE = "#D97706"
PURPLE = "#6D3BE8"
TEAL = "#14877D"
MUTED = "#64748B"
GRID = "#CBD5E1"
SURFACE = "#F5F7FB"
ANTICIPATION = "#F1ECFA"
EVENT = "#E2E8F0"

OUTCOMES = {
    "log_active_beneficiary_addresses": {
        "short": "log_participation",
        "observed_title": "A  Participation paths",
        "its_title": "B  Segmented gap fit",
        "dynamic_title": "C  Centered gap",
        "ylabel": "Log participation",
        "gap_label": "Log-participation gap",
        "decimals": 3,
    },
    "beneficiary_hhi": {
        "short": "position_holder_event_hhi",
        "observed_title": "D  Activity-HHI paths",
        "its_title": "E  Segmented gap fit",
        "dynamic_title": "F  Centered gap",
        "ylabel": "Position-holder-event HHI",
        "gap_label": "HHI gap",
        "decimals": 4,
    },
}


@dataclass(frozen=True)
class Window:
    anticipation_weeks: int = 8
    horizon: int = 16

    @property
    def pre(self) -> np.ndarray:
        return np.arange(-16, -self.anticipation_weeks)

    @property
    def excluded(self) -> np.ndarray:
        return np.arange(-self.anticipation_weeks, 1)

    @property
    def post(self) -> np.ndarray:
        return np.arange(1, self.horizon + 1)

    @property
    def included(self) -> np.ndarray:
        return np.concatenate([self.pre, self.post])


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--input", type=Path, default=DEFAULT_INPUT)
    parser.add_argument("--output-dir", type=Path, default=DEFAULT_OUTPUT)
    parser.add_argument(
        "--validate-statsmodels",
        action="store_true",
        help="Check every reported HAC matrix against statsmodels.",
    )
    return parser.parse_args()


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as stream:
        for chunk in iter(lambda: stream.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def load_panel(path: Path) -> tuple[pd.DataFrame, pd.DataFrame]:
    data = pd.read_csv(path)
    required = {
        "chain",
        "chain_id",
        "event_week",
        "window_start_utc",
        "window_end_utc_exclusive",
        "period",
        "event_count",
        "active_beneficiary_addresses",
        "log_active_beneficiary_addresses",
        "beneficiary_hhi",
        "observed_unit",
        "causal_status",
    }
    missing = sorted(required - set(data.columns))
    if missing:
        raise ValueError(f"input is missing columns: {missing}")
    if set(data["chain"]) != {"Arbitrum", "Gnosis"}:
        raise ValueError("input must contain exactly Arbitrum and Gnosis")
    if data.duplicated(["chain", "event_week"]).any():
        raise ValueError("chain/event_week rows must be unique")
    expected_weeks = set(range(-16, 17))
    for chain, frame in data.groupby("chain"):
        if set(frame["event_week"]) != expected_weeks:
            raise ValueError(f"{chain} does not contain every week -16 through +16")
    expected_period = np.select(
        [data.event_week <= -9, data.event_week.between(-8, -1), data.event_week == 0],
        ["clean_pre", "anticipation_excluded", "event_week_zero_excluded"],
        default="post",
    )
    if not np.array_equal(data.period.to_numpy(), expected_period):
        raise ValueError("period labels do not match the prespecified timing states")
    if (data["active_beneficiary_addresses"] < 0).any() or (data["event_count"] < 0).any():
        raise ValueError("counts must be non-negative")
    if ((data["beneficiary_hhi"] < 0) | (data["beneficiary_hhi"] > 1)).any():
        raise ValueError("HHI must lie in [0, 1]")
    reconstructed = np.log1p(data["active_beneficiary_addresses"].to_numpy(float))
    if not np.allclose(reconstructed, data["log_active_beneficiary_addresses"], atol=5e-12):
        raise ValueError("log participation does not equal log1p(active addresses)")
    wide = data.pivot(index="event_week", columns="chain").sort_index()
    return data.sort_values(["event_week", "chain"]), wide


def ols_hac(
    y: np.ndarray,
    x: np.ndarray,
    max_lag: int,
    *,
    finite_sample_correction: bool = False,
) -> dict[str, np.ndarray | int | bool]:
    """OLS with a Newey--West/Bartlett sandwich covariance matrix."""
    y = np.asarray(y, dtype=float)
    x = np.asarray(x, dtype=float)
    if y.ndim != 1 or x.ndim != 2 or len(y) != len(x):
        raise ValueError("incompatible y/X dimensions")
    nobs, nvars = x.shape
    if max_lag < 0 or max_lag >= nobs:
        raise ValueError("max_lag must be between 0 and nobs-1")
    beta = np.linalg.lstsq(x, y, rcond=None)[0]
    residuals = y - x @ beta
    xu = x * residuals[:, None]
    meat = xu.T @ xu
    for lag in range(1, max_lag + 1):
        weight = 1.0 - lag / (max_lag + 1.0)
        gamma = xu[lag:].T @ xu[:-lag]
        meat += weight * (gamma + gamma.T)
    bread = np.linalg.inv(x.T @ x)
    covariance = bread @ meat @ bread
    if finite_sample_correction:
        covariance *= nobs / (nobs - nvars)
    standard_errors = np.sqrt(np.maximum(np.diag(covariance), 0.0))
    return {
        "params": beta,
        "covariance": covariance,
        "standard_errors": standard_errors,
        "residuals": residuals,
        "nobs": nobs,
        "nvars": nvars,
        "max_lag": max_lag,
        "finite_sample_correction": finite_sample_correction,
    }


def validate_statsmodels(y: np.ndarray, x: np.ndarray, result: dict[str, object]) -> None:
    try:
        import statsmodels.api as sm
        from statsmodels.stats.sandwich_covariance import cov_hac, weights_bartlett
    except ImportError as exc:
        raise RuntimeError(
            "statsmodels is required for --validate-statsmodels; install scripts/requirements-comparison.txt"
        ) from exc
    fitted = sm.OLS(y, x).fit()
    expected_cov = cov_hac(
        fitted,
        nlags=int(result["max_lag"]),
        weights_func=weights_bartlett,
        use_correction=bool(result["finite_sample_correction"]),
    )
    if not np.allclose(result["params"], fitted.params, rtol=0, atol=1e-12):
        raise AssertionError("manual OLS coefficients differ from statsmodels")
    if not np.allclose(result["covariance"], expected_cov, rtol=1e-10, atol=1e-12):
        delta = np.max(np.abs(np.asarray(result["covariance"]) - expected_cov))
        raise AssertionError(f"manual HAC covariance differs from statsmodels; max delta={delta}")


def gap_series(wide: pd.DataFrame, variable: str) -> pd.Series:
    return wide[variable]["Arbitrum"] - wide[variable]["Gnosis"]


def fit_did_style(
    wide: pd.DataFrame,
    variable: str,
    window: Window,
    *,
    validate: bool,
    hac_lag: int = 3,
) -> dict[str, object]:
    gap = gap_series(wide, variable)
    weeks = window.included
    post = (weeks >= 1).astype(float)
    x = np.column_stack([np.ones(len(weeks)), post])
    y = gap.loc[weeks].to_numpy(float)
    result = ols_hac(y, x, hac_lag, finite_sample_correction=False)
    if validate:
        validate_statsmodels(y, x, result)
    estimate = float(result["params"][1])
    se = float(result["standard_errors"][1])
    return {
        "estimate": estimate,
        "std_error": se,
        "ci_low": estimate - 1.96 * se,
        "ci_high": estimate + 1.96 * se,
        "pre_mean_gap": float(gap.loc[window.pre].mean()),
        "post_mean_gap": float(gap.loc[window.post].mean()),
        "nobs": int(result["nobs"]),
        "hac_lag": hac_lag,
    }


def fit_controlled_its(
    wide: pd.DataFrame,
    variable: str,
    window: Window,
    *,
    validate: bool,
    hac_lag: int = 2,
) -> dict[str, object]:
    gap = gap_series(wide, variable)
    weeks = window.included.astype(float)
    post = (weeks >= 1).astype(float)
    # The event-week reference point is T0=0.  Since week 0 is excluded,
    # theta_2 is an extrapolated comparative level shift at that reference.
    post_time = weeks * post
    x = np.column_stack([np.ones(len(weeks)), weeks, post, post_time])
    y = gap.loc[window.included].to_numpy(float)
    result = ols_hac(y, x, hac_lag, finite_sample_correction=False)
    if validate:
        validate_statsmodels(y, x, result)
    names = ["intercept", "pre_gap_slope", "level_shift_at_week0", "slope_shift"]
    params = dict(zip(names, map(float, result["params"])))
    errors = dict(zip(names, map(float, result["standard_errors"])))
    return {
        "params": params,
        "standard_errors": errors,
        "nobs": int(result["nobs"]),
        "hac_lag": hac_lag,
        "finite_sample_correction": False,
        "reference_week": 0,
    }


def dynamic_contrasts(wide: pd.DataFrame, variable: str, window: Window) -> pd.DataFrame:
    gap = gap_series(wide, variable)
    baseline = float(gap.loc[window.pre].mean())
    records = []
    for week, value in gap.items():
        if week in set(window.pre):
            state = "clean_pre"
        elif week in set(window.post):
            state = "post"
        else:
            state = "excluded"
        records.append(
            {
                "event_week": int(week),
                "gap": float(value),
                "clean_pre_mean_gap": baseline,
                "centered_gap": float(value - baseline),
                "timing_state": state,
            }
        )
    return pd.DataFrame(records)


def placebo_contrast(gap: pd.Series, pseudo_week: int) -> float:
    before = gap.loc[[pseudo_week - 2, pseudo_week - 1]].mean()
    after = gap.loc[[pseudo_week + 1, pseudo_week + 2]].mean()
    return float(after - before)


def fit_all(
    data: pd.DataFrame,
    wide: pd.DataFrame,
    *,
    validate: bool,
) -> dict[str, object]:
    primary = Window(anticipation_weeks=8, horizon=16)
    results: dict[str, object] = {"window": primary, "outcomes": {}}
    for variable, config in OUTCOMES.items():
        did = fit_did_style(wide, variable, primary, validate=validate)
        its = fit_controlled_its(wide, variable, primary, validate=validate)
        dynamic = dynamic_contrasts(wide, variable, primary)
        results["outcomes"][variable] = {"config": config, "did": did, "its": its, "dynamic": dynamic}

    robustness = []
    for anticipation in (0, 4, 8):
        window = Window(anticipation_weeks=anticipation, horizon=16)
        for variable, config in OUTCOMES.items():
            did = fit_did_style(wide, variable, window, validate=validate)
            its = fit_controlled_its(wide, variable, window, validate=validate)
            robustness.append(
                {
                    "outcome": config["short"],
                    "anticipation_weeks": anticipation,
                    "clean_pre_start": int(window.pre.min()),
                    "clean_pre_end": int(window.pre.max()),
                    "post_end": int(window.post.max()),
                    "n_gap_weeks": did["nobs"],
                    "did_style_change": did["estimate"],
                    "its_level_shift_at_week0": its["params"]["level_shift_at_week0"],
                    "its_slope_shift_per_week": its["params"]["slope_shift"],
                }
            )
    results["robustness"] = pd.DataFrame(robustness)

    horizons = []
    for horizon in (8, 12, 16):
        window = Window(anticipation_weeks=8, horizon=horizon)
        for variable, config in OUTCOMES.items():
            did = fit_did_style(wide, variable, window, validate=validate)
            horizons.append(
                {
                    "outcome": config["short"],
                    "post_horizon": horizon,
                    "arbitrum_change": float(
                        wide[variable]["Arbitrum"].loc[window.post].mean()
                        - wide[variable]["Arbitrum"].loc[window.pre].mean()
                    ),
                    "gnosis_change": float(
                        wide[variable]["Gnosis"].loc[window.post].mean()
                        - wide[variable]["Gnosis"].loc[window.pre].mean()
                    ),
                    "did_style_change": did["estimate"],
                    "hac_se": did["std_error"],
                    "ci_low_descriptive": did["ci_low"],
                    "ci_high_descriptive": did["ci_high"],
                    "n_gap_weeks": did["nobs"],
                }
            )
    results["horizons"] = pd.DataFrame(horizons)

    placebos = []
    for variable, config in OUTCOMES.items():
        gap = gap_series(wide, variable)
        for pseudo_week in (-13, -12, -11):
            placebos.append(
                {
                    "outcome": config["short"],
                    "pseudo_event_week": pseudo_week,
                    "two_week_placebo_contrast": placebo_contrast(gap, pseudo_week),
                }
            )
    results["placebos"] = pd.DataFrame(placebos)
    return results


def configure_matplotlib() -> None:
    mpl.rcParams.update(
        {
            "font.family": "DejaVu Sans",
            "font.size": 8.0,
            "axes.titlesize": 8.2,
            "axes.labelsize": 8.0,
            "xtick.labelsize": 7.7,
            "ytick.labelsize": 7.7,
            # The figure is placed at manuscript text width, so use a small
            # source-size margin to retain a 7 pt minimum after LaTeX scaling.
            "legend.fontsize": 7.2,
            "axes.edgecolor": INK,
            "axes.labelcolor": INK,
            "xtick.color": INK,
            "ytick.color": INK,
            "text.color": INK,
            "pdf.fonttype": 42,
            "svg.fonttype": "none",
        }
    )


def style_axis(ax: plt.Axes, *, horizontal_zero: bool = False) -> None:
    ax.axvspan(-8.5, -0.5, color=ANTICIPATION, zorder=-5)
    ax.axvspan(-0.5, 0.5, color=EVENT, zorder=-4)
    ax.axvline(0, color=INK, lw=0.7, ls=(0, (3, 2)), zorder=1)
    if horizontal_zero:
        ax.axhline(0, color=MUTED, lw=0.65, zorder=0)
    ax.grid(axis="y", color=GRID, lw=0.45)
    ax.set_axisbelow(True)
    ax.spines[["top", "right"]].set_visible(False)
    ax.spines[["left", "bottom"]].set_linewidth(0.7)
    ax.set_xlim(-16.7, 16.7)
    ax.set_xticks([-16, -8, 0, 8, 16])


def observed_panel(ax: plt.Axes, wide: pd.DataFrame, variable: str, config: dict[str, object]) -> None:
    style_axis(ax)
    weeks = wide.index.to_numpy()
    ax.plot(
        weeks,
        wide[variable]["Arbitrum"],
        color=BLUE,
        lw=1.45,
        marker="o",
        ms=2.4,
        markevery=2,
        label="Arbitrum",
    )
    ax.plot(
        weeks,
        wide[variable]["Gnosis"],
        color=ORANGE,
        lw=1.35,
        ls=(0, (4, 2)),
        marker="s",
        ms=2.2,
        markevery=2,
        label="Gnosis comparison",
    )
    ax.set_title(str(config["observed_title"]), loc="left", fontweight="bold", pad=5)
    ax.set_ylabel(str(config["ylabel"]))
    ax.legend(frameon=False, ncol=1, loc="best", handlelength=2.2)


def its_panel(
    ax: plt.Axes,
    wide: pd.DataFrame,
    variable: str,
    config: dict[str, object],
    result: dict[str, object],
    window: Window,
) -> None:
    style_axis(ax, horizontal_zero=True)
    gap = gap_series(wide, variable)
    ax.scatter(
        window.pre,
        gap.loc[window.pre],
        s=15,
        facecolor="white",
        edgecolor=PURPLE,
        marker="o",
        lw=0.85,
        zorder=3,
    )
    ax.scatter(
        window.excluded,
        gap.loc[window.excluded],
        s=13,
        color=MUTED,
        marker="x",
        lw=0.8,
        zorder=3,
    )
    ax.scatter(
        window.post,
        gap.loc[window.post],
        s=15,
        facecolor=TEAL,
        edgecolor=TEAL,
        marker="s",
        lw=0.6,
        zorder=3,
    )
    p = result["params"]
    pre_x = np.linspace(window.pre.min(), window.pre.max(), 120)
    post_x = np.linspace(window.post.min(), window.post.max(), 160)
    pre_fit = p["intercept"] + p["pre_gap_slope"] * pre_x
    projection = p["intercept"] + p["pre_gap_slope"] * post_x
    post_fit = (
        p["intercept"]
        + p["pre_gap_slope"] * post_x
        + p["level_shift_at_week0"]
        + p["slope_shift"] * post_x
    )
    # Fit segments stop at the clean-pre and post boundaries; no line crosses
    # the omitted anticipation/event interval.
    ax.plot(pre_x, pre_fit, color=PURPLE, lw=1.65)
    ax.plot(post_x, projection, color=MUTED, lw=1.05, ls=(0, (3, 2)))
    ax.plot(post_x, post_fit, color=TEAL, lw=1.65)
    decimals = int(config["decimals"])
    ax.text(
        0.025,
        0.04,
        f"level@week 0 {p['level_shift_at_week0']:+.{decimals}f}\n"
        f"slope {p['slope_shift']:+.{decimals}f}/week",
        transform=ax.transAxes,
        va="bottom",
        fontsize=7.2,
        bbox=dict(boxstyle="round,pad=0.24", fc="white", ec=GRID, lw=0.55),
    )
    ax.set_title(str(config["its_title"]), loc="left", fontweight="bold", pad=5)
    ax.set_ylabel("Arbitrum - Gnosis")


def dynamic_panel(
    ax: plt.Axes,
    config: dict[str, object],
    dynamic: pd.DataFrame,
) -> None:
    style_axis(ax, horizontal_zero=True)
    encodings = {
        "clean_pre": dict(color=PURPLE, marker="o", facecolors="white", label="Clean pre"),
        "excluded": dict(color=MUTED, marker="x", facecolors="none", label="Excluded"),
        "post": dict(color=TEAL, marker="s", facecolors=TEAL, label="Post"),
    }
    for state, settings in encodings.items():
        frame = dynamic[dynamic.timing_state == state]
        scatter_args = {
            "s": 17 if state != "excluded" else 14,
            "linewidths": 0.8,
            "marker": settings["marker"],
            "label": settings["label"],
            "zorder": 3,
        }
        if state == "excluded":
            scatter_args["color"] = settings["color"]
        else:
            scatter_args["edgecolors"] = settings["color"]
            scatter_args["facecolors"] = settings["facecolors"]
        ax.scatter(frame.event_week, frame.centered_gap, **scatter_args)
    ax.set_title(str(config["dynamic_title"]), loc="left", fontweight="bold", pad=5)
    ax.set_ylabel("Centered gap")


def render_figure(wide: pd.DataFrame, results: dict[str, object], output_dir: Path) -> list[Path]:
    configure_matplotlib()
    fig, axes = plt.subplots(2, 3, figsize=(5.2, 5.15), facecolor="white", sharex=True)
    window = results["window"]
    for row, (variable, config) in enumerate(OUTCOMES.items()):
        result = results["outcomes"][variable]
        observed_panel(axes[row, 0], wide, variable, config)
        its_panel(axes[row, 1], wide, variable, config, result["its"], window)
        dynamic_panel(axes[row, 2], config, result["dynamic"])
    model_handles = [
        Line2D([0], [0], color=PURPLE, lw=1.6, marker="o", markerfacecolor="white", label="Clean pre"),
        Line2D([0], [0], color=MUTED, lw=0, marker="x", label="Excluded"),
        Line2D([0], [0], color=MUTED, lw=1.0, ls=(0, (3, 2)), label="No-change projection"),
        Line2D([0], [0], color=TEAL, lw=1.6, marker="s", label="Post"),
    ]
    fig.legend(
        handles=model_handles,
        loc="upper center",
        bbox_to_anchor=(0.52, 0.875),
        ncol=4,
        frameon=False,
        handlelength=2.0,
        columnspacing=0.8,
        fontsize=7.2,
    )
    fig.suptitle(
        "Arbitrum-Gnosis dynamics around GHO expansion",
        x=0.09,
        y=0.988,
        ha="left",
        fontsize=10.2,
        fontweight="bold",
    )
    fig.text(
        0.09,
        0.952,
        "Observed paths, controlled interrupted-time-series fits, and centered gaps",
        ha="left",
        fontsize=7.2,
        color=MUTED,
    )
    fig.text(
        0.09,
        0.916,
        "Model sample: clean pre -16:-9 | excluded -8:0 | post +1:+16",
        ha="left",
        fontsize=7.2,
        color=INK,
    )
    fig.supxlabel(
        "Weeks from Arbitrum GHO expansion",
        x=0.53,
        y=0.045,
        fontsize=8.0,
        color=INK,
    )
    fig.subplots_adjust(left=0.105, right=0.985, top=0.80, bottom=0.12, hspace=0.40, wspace=0.52)

    outputs = []
    for suffix in ("pdf", "svg", "png"):
        path = output_dir / f"fig_arbitrum_gnosis_comparative_dynamics.{suffix}"
        fig.savefig(path, dpi=360, facecolor="white")
        outputs.append(path)
    plt.close(fig)
    return outputs


def write_results(
    data: pd.DataFrame,
    results: dict[str, object],
    input_path: Path,
    output_dir: Path,
    figure_paths: list[Path],
    *,
    validated: bool,
) -> list[Path]:
    output_paths: list[Path] = []

    source_copy = output_dir / "arbitrum_gnosis_common_calendar_panel.csv"
    shutil.copyfile(input_path, source_copy)
    output_paths.append(source_copy)

    did_rows = []
    its_rows = []
    dynamic_frames = []
    for variable, config in OUTCOMES.items():
        outcome = results["outcomes"][variable]
        did = outcome["did"]
        did_rows.append(
            {
                "outcome": config["short"],
                "estimand_label": "DiD-style comparative change",
                "estimate": did["estimate"],
                "std_error_hac_bartlett_lag3": did["std_error"],
                "ci_low_95_descriptive": did["ci_low"],
                "ci_high_95_descriptive": did["ci_high"],
                "pre_mean_gap": did["pre_mean_gap"],
                "post_mean_gap": did["post_mean_gap"],
                "n_gap_weeks": did["nobs"],
                "finite_sample_correction": False,
                "causal_status": "comparative_longitudinal_not_identified_effect",
            }
        )
        its = outcome["its"]
        for term, estimate in its["params"].items():
            se = its["standard_errors"][term]
            its_rows.append(
                {
                    "outcome": config["short"],
                    "term": term,
                    "estimate": estimate,
                    "std_error_hac_bartlett_lag2": se,
                    "ci_low_95_descriptive": estimate - 1.96 * se,
                    "ci_high_95_descriptive": estimate + 1.96 * se,
                    "n_gap_weeks": its["nobs"],
                    "reference_week": its["reference_week"],
                    "finite_sample_correction": False,
                    "causal_status": "comparative_longitudinal_not_identified_effect",
                }
            )
        dynamic = outcome["dynamic"].copy()
        dynamic.insert(0, "outcome", config["short"])
        dynamic_frames.append(dynamic)

    frames_and_names = [
        (pd.DataFrame(did_rows), "did_style_estimates.csv"),
        (pd.DataFrame(its_rows), "controlled_its_estimates.csv"),
        (pd.concat(dynamic_frames, ignore_index=True), "dynamic_comparative_contrasts.csv"),
        (results["robustness"], "anticipation_window_robustness.csv"),
        (results["horizons"], "post_horizon_robustness.csv"),
        (results["placebos"], "preperiod_placebo_diagnostics.csv"),
    ]
    for frame, name in frames_and_names:
        path = output_dir / name
        frame.to_csv(path, index=False)
        output_paths.append(path)

    readme = output_dir / "README.md"
    readme.write_text(
        """# Arbitrum-Gnosis comparative longitudinal package

This directory is generated from the committed weekly common-calendar panel.

- `fig_arbitrum_gnosis_comparative_dynamics.*`: publication PDF, editable SVG, and PNG preview.
- `did_style_estimates.csv`: two-chain interaction-equivalent comparative changes.
- `controlled_its_estimates.csv`: gap-level segmented-regression coefficients.
- `dynamic_comparative_contrasts.csv`: weekly gaps centered on the clean-pre mean.
- `anticipation_window_robustness.csv`: 0-, 4-, and 8-week anticipation specifications.
- `post_horizon_robustness.csv`: +8, +12, and +16 post horizons.
- `preperiod_placebo_diagnostics.csv`: prespecified pseudo-event calculations.

Primary timing: clean pre weeks -16:-9; excluded anticipation weeks -8:-1; excluded event week 0; post weeks +1:+16. HAC matrices use Bartlett weights, fixed lags (3 for the mean-change model; 2 for controlled ITS), and no finite-sample correction. They describe modeled serial dependence in one realized weekly gap series; with two aggregate chains they do not provide many-cluster treatment-assignment inference.

The source field `beneficiary_address` is retained only as a legacy machine-field name. The manuscript term is **position-holder address**.

Reproduce from the repository root:

```bash
python -m pip install -r scripts/requirements-comparison.txt
python scripts/generate_arbitrum_gnosis_comparison.py --validate-statsmodels
python -m unittest -v scripts/test_generate_arbitrum_gnosis_comparison.py
```

The default input is the committed `generated/data/arbitrum_gnosis_common_calendar_panel.csv`; no external directory is required. Use `--input` and `--output-dir` to run the package from another location. The copied source CSV is bit-for-bit identical to that input, and `manifest.json` records hashes, versions, timing choices, HAC settings, and whether the independent statsmodels check ran.
""",
        encoding="utf-8",
    )
    output_paths.append(readme)

    qa = output_dir / "QA_CHECKLIST.md"
    qa.write_text(
        """# Figure and analysis QA

- [x] All marks trace to the committed 66-row weekly panel.
- [x] Clean pre, excluded anticipation, excluded event week, and post are distinct states.
- [x] Excluded weeks are neutral grey, not labeled pre-period observations.
- [x] Pre and post fitted lines stop at their sample boundaries.
- [x] No fitted line or dynamic path bridges the omitted interval.
- [x] Participation and HHI use separate scales and explicit units.
- [x] Color is reinforced by line style, marker shape, and marker fill.
- [x] Dynamic gaps are not labeled event-study treatment effects.
- [x] Display terminology uses position-holder address.
- [x] Manual HAC matrices were compared with statsmodels when the release flag was run.
- [x] PDF, editable SVG, PNG, source data, result CSVs, and manifest are included.
""",
        encoding="utf-8",
    )
    output_paths.append(qa)

    output_paths.extend(figure_paths)
    manifest_path = output_dir / "manifest.json"
    environment = {
        "python": platform.python_version(),
        "numpy": np.__version__,
        "pandas": pd.__version__,
        "matplotlib": mpl.__version__,
    }
    if validated:
        import statsmodels

        environment["statsmodels"] = statsmodels.__version__
    manifest = {
        "source": {
            "path": str(input_path.relative_to(ROOT)) if input_path.is_relative_to(ROOT) else str(input_path),
            "sha256": sha256(input_path),
            "rows": int(len(data)),
            "chains": sorted(data.chain.unique().tolist()),
            "event_weeks": [int(data.event_week.min()), int(data.event_week.max())],
        },
        "estimation": {
            "clean_pre": [-16, -9],
            "anticipation_excluded": [-8, -1],
            "event_week_excluded": 0,
            "post": [1, 16],
            "did_hac": {"kernel": "Bartlett", "max_lag": 3, "finite_sample_correction": False},
            "controlled_its_hac": {"kernel": "Bartlett", "max_lag": 2, "finite_sample_correction": False},
            "controlled_its_level_reference_week": 0,
            "statsmodels_cross_check": validated,
        },
        "environment": environment,
        "outputs": {},
    }
    for path in sorted(set(output_paths)):
        manifest["outputs"][path.name] = {"sha256": sha256(path), "bytes": path.stat().st_size}
    manifest_path.write_text(json.dumps(manifest, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    output_paths.append(manifest_path)
    return output_paths


def main() -> int:
    args = parse_args()
    input_path = args.input.resolve()
    output_dir = args.output_dir.resolve()
    output_dir.mkdir(parents=True, exist_ok=True)
    data, wide = load_panel(input_path)
    results = fit_all(data, wide, validate=args.validate_statsmodels)
    figure_paths = render_figure(wide, results, output_dir)
    outputs = write_results(
        data,
        results,
        input_path,
        output_dir,
        figure_paths,
        validated=args.validate_statsmodels,
    )
    print(json.dumps({"status": "ok", "outputs": [str(path) for path in outputs]}, indent=2))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> scripts/generate_figures.py <==
#!/usr/bin/env python3
"""Validate publication figures, editable sources, and record their hashes.

The manuscript compiles code-native TikZ modules. Every figure also has a
draw.io source so the visual system can be edited outside LaTeX.
"""
from __future__ import annotations

import hashlib
import json
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
FIGURES = [
    ROOT / "figures" / "fig01_research_design.tex",
    ROOT / "figures" / "fig01_research_design_v2.tex",
    ROOT / "figures" / "fig02_institutional_timeline.tex",
    ROOT / "figures" / "fig02b_literature_landscape.tex",
    ROOT / "figures" / "fig02c_literature_method_evidence.tex",
    ROOT / "figures" / "fig03_simulation_design.tex",
    ROOT / "figures" / "fig03b_simulation_outcomes.tex",
    ROOT / "figures" / "fig03c_simulation_empirical_comparison.tex",
    ROOT / "figures" / "fig03_real_v3_measurement.tex",
    ROOT / "figures" / "fig04_real_v4_partial_identification.tex",
    ROOT / "figures" / "fig05_real_v5_cross_chain.tex",
    ROOT / "figures" / "fig05d_address_state_flows.tex",
    ROOT / "figures" / "fig05b_action_layer_profile.tex",
    ROOT / "figures" / "fig05c_centrality_roles.tex",
]
DRAWIO_SOURCES = [
    ROOT / "figures" / "assets" / "fig01_research_design.drawio",
    ROOT / "figures" / "assets" / "fig02_institutional_timeline.drawio",
    ROOT / "figures" / "assets" / "fig03_simulation_design.drawio",
    ROOT / "figures" / "assets" / "simulation_four_scenarios.drawio",
    ROOT / "figures" / "assets" / "simulation_empirical_evidence_bridge.drawio",
    ROOT / "figures" / "assets" / "fig03_real_v3_measurement.drawio",
    ROOT / "figures" / "assets" / "fig04_real_v4_partial_identification.drawio",
    ROOT / "figures" / "assets" / "real_v5_cross_chain_descriptive.drawio",
]

payload = {
    "schema_version": 2,
    "format": "code-native TikZ modules with editable draw.io sources",
    "figures": {},
    "editable_sources": {},
}
for path in FIGURES:
    if not path.exists():
        raise FileNotFoundError(path)
    data = path.read_bytes()
    if b"\\begin{figure" not in data:
        raise ValueError(f"Expected a figure environment in {path}")
    payload["figures"][str(path.relative_to(ROOT))] = hashlib.sha256(data).hexdigest()

for path in DRAWIO_SOURCES:
    if not path.exists():
        raise FileNotFoundError(path)
    data = path.read_bytes()
    if b"<mxfile" not in data:
        raise ValueError(f"Expected a draw.io mxfile in {path}")
    payload["editable_sources"][str(path.relative_to(ROOT))] = hashlib.sha256(data).hexdigest()

out = ROOT / "generated" / "figures" / "manifest.json"
out.parent.mkdir(parents=True, exist_ok=True)
out.write_text(json.dumps(payload, indent=2, sort_keys=True) + "\n", encoding="utf-8")
print(out)


==> scripts/test_generate_arbitrum_gnosis_comparison.py <==
#!/usr/bin/env python3
"""Paper-critical tests for the comparative longitudinal package."""

from __future__ import annotations

import importlib.util
from pathlib import Path
import sys
import unittest

import numpy as np


ROOT = Path(__file__).resolve().parents[1]
SCRIPT = ROOT / "scripts" / "generate_arbitrum_gnosis_comparison.py"
SPEC = importlib.util.spec_from_file_location("comparison", SCRIPT)
MODULE = importlib.util.module_from_spec(SPEC)
assert SPEC.loader is not None
sys.modules[SPEC.name] = MODULE
SPEC.loader.exec_module(MODULE)


class ComparisonPackageTests(unittest.TestCase):
    @classmethod
    def setUpClass(cls) -> None:
        cls.data, cls.wide = MODULE.load_panel(MODULE.DEFAULT_INPUT)
        cls.results = MODULE.fit_all(cls.data, cls.wide, validate=False)

    def test_input_contract(self) -> None:
        self.assertEqual(len(self.data), 66)
        self.assertEqual(set(self.data.chain), {"Arbitrum", "Gnosis"})
        self.assertEqual(set(self.data.event_week), set(range(-16, 17)))

    def test_primary_did_style_estimates(self) -> None:
        participation = self.results["outcomes"]["log_active_beneficiary_addresses"]["did"]
        hhi = self.results["outcomes"]["beneficiary_hhi"]["did"]
        self.assertAlmostEqual(participation["estimate"], 1.9833, places=4)
        self.assertAlmostEqual(hhi["estimate"], -0.01842, places=5)

    def test_primary_controlled_its_estimates(self) -> None:
        participation = self.results["outcomes"]["log_active_beneficiary_addresses"]["its"]["params"]
        hhi = self.results["outcomes"]["beneficiary_hhi"]["its"]["params"]
        self.assertAlmostEqual(participation["level_shift_at_week0"], 4.0396063247, places=9)
        self.assertAlmostEqual(participation["slope_shift"], 0.1844780426, places=9)
        self.assertAlmostEqual(hhi["level_shift_at_week0"], -0.0284871303, places=9)
        self.assertAlmostEqual(hhi["slope_shift"], -0.0035151248, places=9)

    def test_primary_manuscript_table_matches_results(self) -> None:
        table = (ROOT / "tables" / "tab06_arbitrum_gnosis_main_results.tex").read_text(
            encoding="utf-8"
        )
        expected_strings = {
            "+1.9833",
            "-0.01842",
            "+4.0396",
            "+0.1845",
            "-0.02849",
            "-0.003515",
            "0.1916",
            "0.00540",
            "0.4190",
            "0.0302",
            "0.01267",
            "0.001078",
        }
        for value in expected_strings:
            with self.subTest(value=value):
                self.assertIn(value, table)

    def test_dynamic_states_are_disjoint(self) -> None:
        dynamic = self.results["outcomes"]["beneficiary_hhi"]["dynamic"]
        counts = dynamic.groupby("timing_state").size().to_dict()
        self.assertEqual(counts, {"clean_pre": 8, "excluded": 9, "post": 16})
        clean_pre = dynamic[dynamic.timing_state == "clean_pre"]
        self.assertAlmostEqual(float(clean_pre.centered_gap.mean()), 0.0, places=12)

    def test_manual_hac_matches_statsmodels_when_available(self) -> None:
        try:
            import statsmodels.api  # noqa: F401
        except ImportError:
            self.skipTest("statsmodels is not installed")
        window = MODULE.Window()
        gap = MODULE.gap_series(self.wide, "beneficiary_hhi")
        weeks = window.included.astype(float)
        post = (weeks >= 1).astype(float)
        x = np.column_stack([np.ones(len(weeks)), weeks, post, weeks * post])
        y = gap.loc[window.included].to_numpy(float)
        result = MODULE.ols_hac(y, x, 2, finite_sample_correction=False)
        MODULE.validate_statsmodels(y, x, result)


if __name__ == "__main__":
    unittest.main()

